Stellar Rotation Periods of the Kepler Objects of Interest: A Dearth of Close-in Planets around Fast Rotators

We present a large sample of stellar rotation periods for Kepler Objects of Interest (KOIs), based on three years of public Kepler data. These were measured by detecting periodic photometric modulation caused by star spots, using an algorithm based on the autocorrelation function (ACF) of the light curve, developed recently by McQuillan, Aigrain & Mazeh (2013). Of the 1919 main-sequence exoplanet hosts analyzed, robust rotation periods were detected for 737. Comparing the detected stellar periods to the orbital periods of the innermost planet in each system reveals a notable lack of close-in planets around rapid rotators. It appears that only slowly spinning stars, with rotation periods longer than 5-10 days, host planets on orbits shorter than 3 days, although the mechanism(s) that lead(s) to this is not clear.

==> anc/Table_1.txt <==
# Title: Stellar Rotation Periods of the Kepler Objects of Interest: A Dearth of Close-in Planets around Fast Rotators
# Authors: A. McQuillan, T. Mazeh and S. Aigrain
#
# Table 1. Stellar rotation periods for the KOIs.
#
# koi_id - KOI number
# keplerid - KIC number
# teff - KIC effective temperature (K)
# logg - KIC surface gravity (dex)
# R_pl - Planet Radius (R_earth) from the NASA Exoplanet Archive (NEA)
# P_orb - Planet orbital period (days) from the NASA Exoplanet Archive (NEA)
# P_rot - Stellar rotation period (days)
# P_rot_err - Uncertainty on P_rot
# R_var - amplitude of periodic variablity (mmags)
# Flag - N - KIC values missing so NEA values used; G - likely giant;  E - published EB; 
# ... B - published blend; T - likely eclipsing binary identified in this work; 
# ... C - centroid motion shows transit and rotation modulation on different stars.
#
#
koi_id,keplerid,teff,logg,R_pl,P_orb,P_rot,P_rot_err,R_var,Flag
3,10748390,4766,4.59,4.68,4.888,29.472,0.134,11.75,N
12,5812701,6419,4.26,13.40,17.855,1.245,0.124,0.78,-
41,6521045,5909,4.28,1.24,6.887,24.988,2.192,0.39,-
42,8866102,6170,4.10,2.71,17.834,20.850,0.007,1.12,-
44,8845026,6250,3.50,9.61,66.468,3.792,0.907,1.16,-
49,9527334,6000,4.50,3.24,8.314,8.552,0.005,15.81,-
51,6056992,3240,4.90,12.50,10.431,7.536,0.014,7.24,N
63,11554435,5721,4.71,6.31,9.434,5.407,0.001,17.82,-
82,10187017,4908,4.70,0.54,5.287,26.572,0.153,3.87,-
85,5866724,6006,4.07,1.27,2.155,7.911,0.155,0.28,-
92,7941200,5850,4.28,3.32,65.705,16.199,1.592,0.97,-
100,4055765,6440,3.69,19.00,9.966,1.131,0.000,0.85,-
103,2444412,5531,4.40,2.95,14.911,23.156,0.155,2.73,-
107,11250587,5816,4.46,3.10,7.257,17.332,0.133,0.64,-
115,9579641,6202,4.25,0.64,3.436,16.846,0.150,0.54,-
135,9818381,5953,4.51,10.56,3.024,12.851,0.053,2.86,E
139,8559644,5921,4.56,1.49,3.342,16.957,0.105,1.14,-
142,5446285,5361,4.68,4.08,10.916,30.689,0.383,1.40,-
156,10925104,4450,4.54,1.18,5.189,34.549,0.120,3.94,-
165,9527915,4956,4.76,2.74,13.222,32.208,0.174,1.30,-
180,9573539,5680,4.66,2.53,10.046,15.757,0.011,11.18,-
183,9651668,5722,4.71,12.40,2.684,22.047,0.121,2.79,-
188,5357901,5087,4.73,8.30,3.797,36.955,6.190,1.92,-
190,5771719,5425,4.22,17.20,12.265,16.711,0.020,9.90,E
197,2987027,4907,4.38,7.30,17.276,35.208,5.097,2.89,-
202,7877496,5912,4.44,11.20,1.721,17.343,1.751,2.38,-
203,10619192,5634,4.49,14.82,1.486,12.159,0.029,25.73,-
208,3762468,6094,4.58,11.30,3.004,3.054,0.001,12.36,-
212,6300348,5843,4.54,6.40,5.696,16.295,0.336,3.76,-
216,6152974,5086,4.31,1.30,7.519,27.678,0.035,5.30,-
217,9595827,5504,4.72,11.70,3.905,19.768,0.096,9.94,-
219,6305192,5347,4.73,5.00,8.025,8.985,0.186,2.14,-
225,5801571,6037,4.55,50.00,0.839,15.192,0.014,2.20,E
227,6185476,4633,5.26,2.94,17.660,16.504,0.024,5.10,-
237,8041216,5679,4.53,2.40,8.508,23.301,0.348,1.46,-
242,3642741,5437,4.51,5.10,7.258,12.647,0.040,7.01,-
244,4349452,6500,4.50,3.40,6.239,23.147,0.039,0.34,-
247,11852982,3725,4.81,1.94,13.815,16.367,0.011,9.36,-
248,5364071,3903,4.74,1.84,2.577,18.507,0.009,6.90,-
249,9390653,3514,4.89,1.94,9.549,46.351,0.340,4.96,-
250,9757613,3853,4.81,1.13,3.544,17.918,0.005,6.34,-
251,10489206,3743,4.76,2.59,4.164,14.536,0.004,16.25,-
252,11187837,3770,4.77,3.16,17.604,40.333,0.095,9.41,-
253,11752906,3919,4.69,2.34,6.383,37.125,0.755,8.45,-
254,5794240,3837,4.71,9.85,2.455,15.805,0.002,21.86,-
256,11548140,3410,4.90,24.00,1.379,1.379,0.000,47.74,E
257,5514383,6023,4.10,2.61,6.883,7.860,0.047,1.39,-
261,5383248,5692,4.40,2.65,16.238,14.922,0.083,3.23,-
262,11807274,6143,4.24,2.20,7.813,7.553,0.755,0.44,-
268,3425851,6500,4.50,1.73,110.379,7.873,0.001,0.33,-
269,7670943,6258,4.12,1.47,18.011,5.274,0.033,0.18,-
271,9451706,6089,4.47,1.41,14.436,10.117,0.213,0.54,-
279,12314973,6152,4.27,2.22,15.413,20.796,0.016,0.76,-
283,5695396,5687,4.40,0.84,25.517,17.523,0.127,2.06,-
288,9592705,6000,4.00,3.12,10.275,13.380,0.099,0.42,-
294,11259686,5861,4.46,2.30,34.436,12.103,0.249,0.88,-
295,11547513,6250,4.50,2.26,5.317,15.720,1.388,0.93,-
297,11905011,6050,4.27,1.65,5.652,8.291,0.185,0.50,-
299,2692377,5538,4.30,1.98,1.542,22.965,0.049,3.93,-
302,3662838,6711,4.15,5.00,24.855,5.494,0.000,0.74,-
304,6029239,5885,3.98,1.16,5.518,16.503,0.286,2.05,-
305,6063220,4782,4.60,1.57,4.604,29.546,4.762,4.37,-
306,6071903,5120,4.16,2.29,24.308,17.825,0.023,13.10,-
314,7603200,3750,4.50,0.79,10.312,19.394,0.013,4.45,-
315,7700622,4711,4.17,2.14,35.589,31.433,3.591,2.31,-
318,8156120,6366,4.25,5.19,38.583,4.919,0.007,2.76,-
319,8684730,6000,4.00,7.50,46.152,19.654,0.151,0.51,-
323,9139084,5403,4.26,2.17,5.836,7.643,0.006,14.72,-
326,9880467,4746,2.54,36.20,8.974,16.953,0.012,18.74,G
327,9881662,6144,4.46,1.53,3.254,24.517,0.228,0.82,-
333,10337258,6310,4.45,2.50,13.285,6.886,0.176,1.79,-
338,10552611,4910,4.18,17.50,3.108,30.772,6.044,2.38,-
339,10587105,6013,4.69,1.85,1.980,27.584,3.939,0.83,-
340,10616571,5544,3.86,16.80,23.673,12.942,0.018,26.75,E
341,10878263,5425,4.33,1.58,4.700,18.554,0.048,13.73,-
344,11015108,5715,4.34,3.80,39.309,24.150,0.455,1.41,-
345,11074541,4794,4.10,2.72,29.886,35.053,0.221,6.02,-
346,11100383,4962,4.39,2.40,12.925,15.148,0.022,14.62,-
348,11194032,4667,4.20,2.94,28.511,37.088,7.636,4.61,-
350,11395587,5775,4.37,2.40,12.992,19.673,1.839,1.98,-
354,11568987,5941,3.90,1.22,7.379,13.112,2.336,1.78,-
355,11621223,6062,4.47,2.35,4.903,10.394,1.346,0.61,-
361,12404954,5706,4.56,1.53,3.248,24.497,3.484,2.02,-
367,4815520,6046,4.33,4.98,31.579,23.373,2.254,1.06,-
372,6471021,5638,4.50,8.52,125.631,11.769,0.016,9.61,-
377,3323887,5722,4.78,1.67,1.593,16.746,0.077,4.72,-
386,3656121,5969,4.38,3.40,31.159,13.813,0.423,1.56,-
387,3733628,4750,4.50,2.18,13.900,20.312,0.024,16.38,-
398,9946525,5101,4.54,1.65,1.729,29.205,0.103,7.81,-
408,5351250,5631,4.49,1.30,3.428,17.558,0.030,10.86,-
413,5791986,5236,4.56,2.80,15.229,22.801,0.036,6.67,-
417,6879865,5635,4.59,12.00,19.193,11.993,0.003,4.67,-
419,8219673,5723,4.70,33.00,20.132,18.856,2.172,2.27,E
421,9115800,5181,4.32,11.10,4.454,31.610,3.058,3.17,-
423,9478990,5992,4.45,9.80,21.087,4.464,0.013,3.28,-
425,9967884,5689,4.54,11.30,5.428,5.301,0.177,9.31,B
427,10189546,5293,4.50,4.20,24.615,26.280,0.216,4.33,-
429,10616679,5093,4.49,4.20,8.600,22.786,0.184,5.42,-
430,10717241,4124,4.58,0.77,9.340,16.064,0.010,6.81,-
432,10858832,5830,4.46,3.50,5.263,18.577,0.150,3.00,-
438,12302530,4351,4.59,1.90,5.931,26.762,0.021,9.75,-
444,3847138,5732,4.52,2.20,11.723,26.398,3.668,1.61,-
446,4633570,4492,4.60,1.86,16.709,31.299,1.096,2.36,-
448,5640085,4264,4.55,2.21,10.140,10.466,0.004,15.23,-
457,7440748,4931,4.65,1.84,4.921,27.885,0.317,7.95,-
463,8845205,3504,4.92,2.42,18.478,49.930,0.301,10.95,-
464,8890783,5362,4.46,2.50,5.350,26.336,0.121,4.36,-
466,9008220,5907,4.90,8.00,9.391,14.852,0.019,10.18,-
470,9844088,5542,4.65,4.20,3.751,18.987,0.065,5.56,-
474,10460984,6143,4.47,1.48,5.035,15.350,0.047,1.49,-
477,10934674,5039,4.51,2.20,16.543,25.278,0.185,9.54,-
478,10990886,3727,4.38,2.64,11.023,34.192,0.253,8.38,-
480,11134879,5324,4.51,2.50,4.302,20.845,0.011,10.00,-
492,3559935,5373,4.26,3.00,29.912,29.609,0.205,4.10,-
496,4454752,5237,4.32,1.80,1.617,14.889,0.005,26.02,-
500,4852528,4250,4.52,1.17,0.987,25.567,0.252,10.07,-
503,5340644,4110,4.55,2.13,8.222,30.724,0.212,4.60,-
505,5689351,4985,4.24,3.42,3.251,25.433,0.089,6.82,-
507,5812960,5117,4.41,3.30,18.492,12.455,0.005,15.10,-
509,6381846,5437,4.57,2.27,4.167,21.506,0.138,8.14,-
510,6422155,5355,4.39,2.30,2.940,23.287,0.199,3.37,-
511,6451936,5802,4.40,1.58,4.264,14.998,0.581,3.02,-
517,8015907,5510,4.31,3.40,2.752,19.317,0.077,9.07,-
520,8037145,5048,4.46,1.40,5.433,34.160,0.075,5.70,-
525,9119458,5524,4.28,5.00,11.532,21.289,0.131,3.82,-
530,10266615,5517,4.84,2.10,10.940,24.081,0.190,4.23,-
531,10395543,3898,4.75,3.00,3.687,46.658,0.167,4.94,-
538,11090765,5923,4.43,3.00,21.217,17.233,0.354,1.34,-
550,4165473,5635,4.67,2.50,13.024,22.588,1.632,4.66,-
554,5443837,5835,4.64,7.70,3.658,4.129,0.003,11.02,E
560,6501635,5142,4.83,2.60,23.675,15.855,0.054,24.79,-
569,8008206,5039,4.55,1.28,1.633,31.780,0.665,2.72,-
571,8120608,3820,4.75,1.32,3.887,34.404,0.075,8.23,-
579,8616637,5074,4.60,1.51,2.020,29.985,0.172,5.91,-
581,8822216,5514,4.86,3.06,6.997,18.139,0.051,6.53,-
582,9020160,5103,4.65,1.38,9.940,21.246,0.009,11.13,-
586,9570741,5707,4.67,2.30,15.780,26.991,3.620,2.36,-
588,9631762,4431,4.46,2.08,10.356,20.965,0.053,10.66,-
590,9782691,6106,4.55,2.46,11.389,13.302,0.411,1.99,-
593,9958962,5737,4.62,2.35,9.998,15.084,0.025,10.36,-
596,10388286,3626,4.83,1.37,1.683,37.726,0.193,12.29,-
598,10656823,5171,4.81,2.41,8.308,25.828,0.024,6.90,-
599,10676824,5820,4.54,2.70,6.455,20.082,2.279,1.86,-
601,10973664,5862,4.58,1.62,1.208,11.004,0.004,16.75,-
605,4832837,4270,4.76,1.78,2.628,28.490,0.064,8.88,-
607,5441980,5497,4.61,7.20,5.894,13.147,0.118,12.98,E
610,5686174,4072,4.53,1.79,14.282,37.030,0.236,5.75,-
618,10353968,5471,4.52,2.90,9.071,26.162,0.541,7.68,-
620,11773022,5803,4.54,7.30,45.156,8.222,0.007,11.95,-
624,3541946,5537,4.73,1.35,1.312,15.369,0.010,8.80,-
632,4827723,5273,4.64,1.46,7.239,22.412,0.171,9.31,-
635,5020319,6065,4.42,2.73,16.720,8.885,0.318,3.74,-
638,5113822,5722,4.31,3.80,23.637,17.787,0.309,3.39,-
639,5120087,6166,4.44,2.70,17.980,7.768,0.005,1.11,-
640,5121511,5131,4.37,2.44,30.996,37.415,4.997,1.18,-
650,5786676,4928,4.32,2.30,11.955,36.367,0.522,2.49,-
652,5796675,4628,4.79,3.58,16.081,17.312,0.010,9.51,-
654,5941160,5799,4.24,2.54,8.595,18.937,2.194,2.12,-
658,6062088,5676,4.53,2.10,3.163,15.238,1.856,2.68,-
661,6347299,5825,4.40,2.20,14.401,16.934,1.627,1.80,-
665,6685609,5864,4.38,1.17,1.612,15.425,0.213,1.46,-
673,7124613,6338,4.34,2.25,4.417,4.790,0.172,1.55,-
676,7447200,4218,4.55,2.56,2.453,12.314,0.003,16.70,-
678,7509886,5073,4.17,3.52,4.139,13.845,0.007,27.24,-
683,7630229,5624,4.67,6.00,278.122,16.492,0.166,1.96,-
687,7976520,5606,4.50,1.46,4.178,19.025,0.065,4.13,-
694,8802165,5596,4.87,2.87,17.421,22.842,0.508,2.32,-
704,9266431,5276,4.47,2.80,18.396,20.912,0.087,6.44,-
714,9702072,5444,4.66,2.58,4.182,26.863,0.276,3.23,-
718,9884104,5801,4.67,2.58,4.586,17.101,0.090,1.35,-
719,9950612,4750,4.50,0.81,4.160,30.786,0.021,4.16,-
720,9963524,5123,4.54,1.56,2.796,9.399,0.004,16.50,-
723,10002866,5244,4.66,3.00,3.937,10.983,0.018,13.48,-
728,10221013,5976,4.54,11.20,7.189,19.508,0.041,4.99,-
733,10271806,5038,4.85,1.52,3.133,21.878,0.063,8.99,-
735,10287242,5080,4.47,5.70,22.341,27.521,0.070,64.03,-
739,10386984,3994,4.72,1.48,1.287,38.684,0.257,4.06,-
750,10662202,4619,4.62,2.19,21.677,12.636,0.004,9.12,-
751,10682541,5174,4.55,2.40,4.997,22.924,0.193,12.57,-
752,10797460,5584,4.41,2.50,9.488,24.924,2.799,3.51,-
753,10811496,5648,4.84,9.00,19.899,6.884,0.004,15.58,-
755,10854555,5781,4.44,2.80,2.526,20.479,0.435,6.29,-
757,10910878,4956,4.69,2.10,6.253,15.940,0.615,3.28,-
758,10987985,4869,4.28,2.70,16.013,21.273,0.058,14.24,-
765,11391957,5345,4.70,2.80,8.354,18.958,0.044,8.79,-
767,11414511,5431,4.44,12.00,2.817,24.066,0.092,4.99,-
774,11656840,5873,4.46,16.00,7.443,10.380,0.014,9.08,E
775,11754553,4075,4.54,2.21,7.877,11.953,0.006,12.82,-
777,11818800,5256,4.48,8.10,40.419,11.810,0.009,44.64,-
778,11853255,4082,4.61,1.61,2.243,35.835,0.033,4.85,-
781,11923270,3603,4.83,2.99,11.598,37.049,0.225,17.66,-
783,12020329,5284,4.76,4.30,7.275,41.148,0.550,5.24,-
784,12066335,4112,4.57,1.97,10.065,23.397,0.024,6.93,-
791,12644822,5564,4.53,7.10,12.612,23.408,0.092,7.78,-
797,3115833,5725,4.53,9.10,10.182,15.265,0.040,4.35,-
801,3351888,5472,4.39,8.70,1.626,30.292,7.752,3.57,-
802,3453214,5556,5.01,12.80,19.620,14.946,0.166,6.73,-
805,3734868,5415,4.37,13.40,10.328,10.140,0.041,10.14,-
806,3832474,5206,4.53,2.11,29.164,16.004,0.017,14.75,-
809,3935914,5690,4.48,12.10,1.595,16.493,0.059,4.65,-
810,3940418,4997,4.57,2.60,4.783,26.369,0.076,4.19,-
811,4049131,4764,4.43,3.60,20.506,23.475,0.031,14.53,-
812,4139816,4097,4.66,2.17,3.340,38.562,0.099,5.26,-
817,4725681,3758,4.77,1.96,8.296,15.433,0.005,17.22,-
818,4913852,3564,4.85,2.29,8.114,34.586,0.038,12.79,-
822,5077629,5458,4.61,11.30,7.919,11.978,0.003,9.14,E
823,5115978,5976,4.43,8.70,1.028,1.022,0.000,8.60,E
837,5531576,4817,4.75,1.28,4.145,32.402,0.240,8.00,-
838,5534814,5794,4.47,13.20,4.859,12.187,0.017,5.80,E
841,5792202,5226,4.66,2.80,6.546,14.741,0.011,26.39,-
842,5794379,4497,4.52,2.17,12.718,37.595,0.342,4.16,-
851,6392727,5570,4.55,5.40,4.584,7.654,0.009,17.31,-
853,6428700,4842,4.47,2.20,8.204,15.773,0.009,6.98,-
854,6435936,3562,4.86,2.18,56.056,20.206,0.003,16.89,-
857,6587280,5033,4.63,2.06,5.715,26.234,3.926,9.23,-
858,6599919,5440,4.45,12.60,13.610,17.494,0.015,14.90,-
867,6863998,5059,4.52,3.30,16.085,23.065,0.010,11.14,-
868,6867155,4118,4.52,9.30,235.974,28.730,0.049,20.11,-
869,6948054,5085,4.46,1.72,3.220,19.444,0.039,25.88,-
870,6949607,4590,4.29,2.17,5.912,17.951,0.016,14.03,-
871,7031517,5650,5.05,19.80,12.941,5.105,0.260,9.43,-
872,7109675,5127,4.59,1.48,6.767,27.859,0.075,5.97,-
874,7134976,5037,4.56,2.20,4.602,23.175,0.076,11.01,-
875,7135852,4198,4.87,2.77,4.221,38.304,0.258,5.16,-
877,7287995,4500,4.70,2.54,5.955,13.417,0.001,12.87,-
882,7377033,5081,4.57,18.00,1.957,3.928,0.000,36.07,T
883,7380537,4674,4.82,11.12,2.689,9.015,0.001,22.68,-
884,7434875,4931,4.87,1.45,3.336,33.838,3.500,4.26,-
886,7455287,3579,4.94,2.09,8.011,34.891,0.081,11.66,-
889,757450,5101,4.48,9.40,8.885,19.375,0.030,14.74,-
892,7678434,5010,4.60,1.31,3.970,23.593,0.069,5.77,-
895,7767559,5436,4.37,11.40,4.409,5.065,0.003,21.15,-
896,7825899,5190,4.70,3.22,6.308,25.066,0.009,10.61,-
897,7849854,5734,4.46,11.50,2.052,14.979,0.322,4.22,-
898,7870390,3989,4.72,2.18,5.170,22.045,0.011,5.60,-
899,7907423,3587,4.84,1.20,3.307,36.422,0.336,5.53,-
902,8018547,4312,4.62,5.43,83.911,15.492,0.021,8.62,-
904,8150320,4362,4.56,1.59,2.211,13.736,0.002,13.76,-
911,8490993,5820,4.78,2.29,4.094,18.524,0.079,2.92,-
912,8505670,4214,4.61,1.26,6.668,11.055,0.003,14.13,-
913,8544996,5463,4.75,11.10,4.082,24.865,2.729,2.85,E
918,8672910,5321,4.54,10.10,39.643,17.459,0.022,13.20,-
922,8826878,5253,4.46,2.20,5.154,22.635,0.040,9.35,-
934,9334289,5733,4.66,4.00,5.827,24.523,0.114,4.16,-
936,9388479,3518,4.88,1.47,0.893,36.007,0.144,12.82,-
941,9480189,4998,4.30,2.00,2.383,21.679,0.042,20.65,-
942,9512687,4997,4.73,2.70,11.515,31.651,0.581,3.96,-
943,9513865,5178,4.73,2.10,3.601,34.789,2.122,2.75,-
947,9710326,3717,4.83,2.48,28.599,24.791,0.406,5.51,-
951,9775938,4767,4.25,3.10,13.197,26.399,0.090,14.82,-
952,9787239,3787,4.74,0.86,0.743,36.220,0.256,8.98,-
956,9875711,4580,4.33,3.17,8.361,39.100,0.261,3.04,-
969,4044005,5975,4.40,8.49,17.512,11.677,0.011,2.28,N
974,9414417,6069,4.34,3.24,53.506,10.847,0.002,0.35,-
975,3632418,6131,3.90,1.72,2.786,12.591,0.036,0.42,-
984,1161345,5836,4.14,3.19,4.287,7.978,0.005,14.85,-
986,2854698,5348,4.92,2.04,8.187,19.203,0.005,15.18,-
987,7295235,5244,4.56,1.28,3.179,20.894,0.094,5.13,-
988,2302548,5052,4.01,2.21,10.381,12.368,0.001,19.70,-
989,10743597,5394,4.54,3.60,16.161,25.018,0.079,10.40,-
999,2165002,5118,4.57,2.66,16.568,22.745,0.054,7.80,-
1010,1027438,6452,4.16,10.70,110.624,9.536,0.027,0.91,-
1024,2715135,4162,4.61,1.76,5.748,21.721,0.028,7.24,-
1050,5809890,4894,4.40,1.40,1.269,29.807,0.238,5.41,-
1053,5956656,5403,4.59,1.27,1.225,27.433,0.513,3.64,-
1066,8260218,5472,4.52,9.70,5.715,13.185,0.042,3.86,-
1074,10272640,6075,4.49,11.10,3.771,4.035,0.002,16.72,-
1078,10166274,3878,4.74,2.00,3.354,21.627,0.215,4.67,-
1085,10118816,3878,4.72,1.06,7.718,39.934,0.024,6.39,-
1102,3231341,5800,4.34,1.70,4.244,10.080,0.154,2.32,-
1141,8346392,3976,4.72,1.58,5.728,18.029,0.004,10.52,-
1145,8313667,5808,4.56,2.70,30.584,13.003,0.063,2.09,-
1146,8351704,3778,4.79,1.15,7.097,25.306,0.026,3.04,-
1150,8278371,5601,4.52,1.10,0.677,33.043,0.490,1.03,-
1160,10330115,5164,4.88,2.88,13.214,20.041,0.077,12.64,-
1176,3749365,4601,4.69,9.86,1.974,18.293,0.014,12.69,-
1187,3848972,5286,4.85,3.80,0.371,21.751,0.017,3.35,T
1194,3554031,4350,4.68,1.15,4.176,23.126,0.074,10.42,-
1199,3859079,4746,4.50,2.26,53.529,34.257,0.529,3.80,-
1201,4061149,3728,4.76,1.21,2.758,29.788,0.119,6.19,-
1202,3444588,4196,4.74,1.17,0.928,36.409,0.087,9.53,-
1227,6629332,5452,4.82,28.00,2.155,4.258,0.000,19.01,E
1255,8494263,5521,4.79,7.20,78.925,1.998,0.001,4.58,C
1266,8547140,4342,4.57,2.05,11.419,29.865,0.113,3.42,-
1270,8564587,5145,4.87,2.23,5.729,33.307,3.532,3.33,-
1298,10604335,4157,4.48,2.77,11.008,18.167,0.045,8.22,-
1300,10975146,4369,4.51,1.34,0.631,38.284,4.447,2.77,-
1302,10724369,5659,4.60,2.70,55.638,29.587,0.217,1.43,-
1305,10730034,5235,4.71,1.27,2.634,26.948,1.399,3.88,-
1320,4164994,4936,4.63,8.20,10.507,34.216,6.562,7.09,-
1329,4072526,5157,4.61,2.90,33.199,28.728,5.356,3.25,-
1331,4274548,4652,4.74,1.60,6.801,24.661,0.021,6.47,-
1337,4243911,5067,4.57,1.13,1.923,31.253,0.031,9.64,-
1353,7303287,6031,4.09,3.80,34.544,8.648,0.009,15.09,-
1358,7376983,4601,4.66,1.09,2.346,32.585,2.258,6.62,-
1361,6960913,4050,4.62,2.33,59.878,35.078,0.924,4.04,-
1366,6932987,5559,4.64,2.60,19.254,31.269,0.533,3.17,-
1367,6934291,4927,4.64,1.41,0.568,29.832,5.058,3.27,-
1391,8958035,6012,4.51,8.80,7.981,10.074,0.028,6.43,-
1396,9455556,5667,4.57,1.74,3.701,24.371,0.073,5.72,-
1397,9427402,3957,4.71,3.50,6.247,41.954,0.162,5.17,-
1399,9100484,4775,4.66,2.40,8.751,20.358,4.556,3.80,-
1403,9214942,4209,4.57,1.89,18.754,29.412,0.061,6.47,-
1404,8874090,4400,4.73,1.91,13.324,33.460,0.330,4.34,-
1408,9150827,4036,4.47,1.25,14.534,25.488,0.028,6.42,-
1420,11026304,4682,4.57,4.50,13.352,43.018,3.213,5.37,-
1422,11497958,3424,5.08,0.90,3.621,35.856,0.056,8.25,-
1425,11254382,5639,4.85,2.31,2.054,21.697,3.270,3.95,-
1436,11389771,5616,4.52,1.41,2.509,22.686,0.208,2.91,-
1439,11027624,5967,4.31,7.80,394.611,17.829,0.447,0.47,-
1445,11336883,6336,4.36,1.28,7.169,5.269,0.032,0.42,-
1456,7832356,5604,4.31,9.40,7.887,14.965,0.019,11.29,-
1459,9761199,4060,4.40,4.12,0.692,1.383,0.000,4.16,E
1465,11702948,5619,4.85,8.00,9.771,13.408,0.034,9.38,-
1474,12365184,6498,4.08,9.30,69.733,4.492,0.012,0.86,-
1475,4770365,4097,4.59,1.44,1.609,26.839,0.026,18.85,-
1476,12406749,5275,4.52,4.30,56.364,27.747,2.865,4.59,-
1477,7811397,5346,4.71,9.10,339.078,21.958,0.053,11.36,-
1480,7512982,4948,4.74,1.10,7.004,26.757,0.058,4.92,-
1481,9597806,5620,4.47,3.20,5.101,18.632,0.021,7.52,-
1489,9823487,5014,4.61,2.03,16.005,21.942,0.007,8.96,-
1491,9726659,5059,4.40,2.54,3.149,26.656,0.347,4.23,-
1515,7871954,4103,4.57,0.99,1.937,41.897,0.141,2.95,-
1521,9818462,4962,4.42,1.93,25.942,31.046,0.378,3.76,-
1531,11764462,5811,4.41,1.46,5.699,22.986,0.026,1.46,-
1537,9872292,6063,4.37,0.82,10.191,12.776,0.010,0.43,N
1546,5475431,5505,4.97,9.50,0.918,0.913,0.000,15.20,E
1547,5283458,5901,4.61,11.30,30.694,7.782,0.003,10.18,-
1552,7984047,4650,4.46,10.80,77.634,36.738,0.227,6.28,-
1557,5371776,4783,4.25,1.06,1.499,14.176,0.004,10.49,-
1558,10019763,5874,4.48,36.00,32.505,21.011,0.109,3.49,-
1576,5299459,5445,4.35,3.20,10.416,25.892,0.440,4.08,-
1584,9941066,4147,4.52,1.37,5.871,32.049,0.027,8.88,-
1588,5617854,4106,4.58,1.24,3.517,31.026,0.426,5.19,-
1589,5301750,5755,4.42,1.24,4.224,19.320,0.444,1.93,-
1590,5542466,4830,4.50,1.18,2.356,32.244,3.861,4.21,-
1612,10963065,6043,4.16,0.78,2.465,12.444,0.172,0.22,-
1615,4278221,5534,4.56,1.17,1.341,7.732,0.003,7.33,-
1616,9015738,5942,4.53,1.38,13.933,11.589,1.561,0.88,-
1618,7215603,6086,4.32,0.77,2.364,7.087,0.021,0.32,-
1619,4276716,4621,4.62,0.80,20.666,30.445,3.773,2.22,-
1621,5561278,5945,4.32,2.48,20.310,18.451,0.148,0.50,-
1627,6543893,5207,4.59,1.55,5.939,25.487,0.404,6.89,-
1628,6975129,5993,4.15,2.85,19.747,5.692,0.943,4.96,-
1637,10686864,4894,4.87,1.43,2.970,12.953,0.065,5.27,-
1646,11046025,4837,4.30,0.94,3.720,31.419,0.100,4.03,-
1649,11337141,3767,4.77,1.06,4.044,25.729,0.436,5.46,-
1675,5360920,5534,4.88,9.10,14.624,21.098,0.044,6.48,-
1681,5531953,3608,4.85,1.24,6.939,24.305,0.005,7.45,-
1683,6034945,5701,4.42,1.80,9.115,16.825,0.259,7.82,-
1684,6048024,6162,4.53,7.30,62.816,4.107,0.252,0.88,-
1687,6198999,4667,4.38,1.48,3.932,24.682,0.047,14.91,-
1692,6616218,5224,4.47,0.84,2.461,25.684,1.272,6.24,-
1701,7222086,7065,4.07,1.73,2.439,1.637,0.000,0.37,-
1702,7304449,3304,4.99,1.54,1.538,34.400,0.172,6.25,-
1704,7386827,5453,4.35,2.80,10.419,18.881,0.010,10.25,-
1711,7955580,4934,4.32,2.20,55.675,20.232,0.025,4.14,-
1716,9838949,4747,4.27,1.80,4.881,30.740,0.772,4.23,-
1721,10019065,5428,4.89,2.33,52.632,28.626,3.602,2.66,-
1725,10905746,3240,4.90,1.15,9.885,18.184,0.133,16.52,N
1731,8266276,4593,4.47,2.51,2.595,25.945,0.662,14.03,-
1732,6869184,5403,4.74,3.20,43.317,17.677,0.006,11.23,-
1738,4365645,5138,4.48,1.25,4.168,35.873,1.281,3.48,-
1747,7032421,5458,4.79,1.90,20.559,19.518,0.009,8.21,-
1751,9729691,5052,4.34,2.90,8.689,23.948,0.037,8.03,-
1758,6705142,5410,4.98,1.50,5.597,9.429,0.008,12.59,-
1760,3967760,5345,4.49,2.00,5.524,15.151,0.012,13.40,-
1779,9909735,5666,4.15,5.80,4.663,7.154,0.003,15.00,-
1781,11551692,4720,3.91,2.27,3.005,10.440,0.002,16.89,-
1784,10158418,5699,4.56,5.20,5.007,4.494,0.005,10.46,-
1786,3128793,4371,4.47,6.28,24.679,66.289,0.326,166.83,E
1788,2975770,4683,4.34,7.60,71.526,19.762,0.052,17.95,-
1797,10676014,4760,4.22,2.20,16.782,10.821,0.003,17.44,-
1798,6867766,5971,4.59,9.10,12.965,9.926,0.001,3.53,-
1799,6058614,5735,4.61,49.00,1.731,1.711,0.000,30.31,T
1800,11017901,5382,4.44,6.20,7.794,6.459,0.003,18.20,-
1801,5088591,5178,4.47,3.40,14.532,7.552,0.001,21.40,-
1802,11298298,5868,4.50,2.42,5.249,13.761,0.147,5.86,-
1803,4349442,4882,4.20,1.80,4.539,22.044,5.237,19.67,-
1805,4644952,5647,4.08,2.95,4.363,13.371,0.012,16.09,-
1808,7761918,6032,4.35,4.00,89.193,8.249,0.104,1.52,-
1809,8240797,5692,4.47,1.41,4.915,21.125,1.785,1.38,N
1812,6279974,6022,4.41,4.80,0.805,1.609,0.000,0.64,T
1813,9455325,5359,4.37,3.00,9.768,18.259,0.030,9.05,-
1815,9872283,4680,3.98,1.80,3.127,18.626,0.013,13.41,-
1818,7870032,5543,4.33,3.50,16.877,15.836,0.006,9.75,-
1819,9597058,5258,4.86,1.98,12.057,12.786,0.013,20.68,-
1820,8277797,5297,4.21,1.97,1.654,18.991,0.012,8.88,-
1822,5124667,5950,4.21,3.50,150.881,11.534,0.070,0.56,-
1825,5375194,5432,4.06,4.20,13.523,10.187,0.003,12.17,-
1829,7697568,5186,4.54,29.00,22.841,18.806,0.021,11.96,-
1830,3326377,4926,4.49,2.43,13.227,18.347,0.044,15.95,-
1832,11709244,5550,4.41,3.00,4.544,14.168,0.009,18.58,-
1833,11853878,4300,4.67,1.65,3.693,10.581,0.007,16.07,-
1835,9471268,5004,4.16,2.92,2.248,9.646,0.002,12.95,-
1837,10657406,5174,4.39,2.50,34.173,18.125,0.006,16.59,-
1838,5526527,4399,4.28,2.40,16.737,9.191,0.004,40.43,-
1839,5856571,5263,3.95,4.77,9.591,6.248,0.001,19.88,-
1840,7765528,5869,4.37,4.10,7.039,5.590,0.003,15.24,-
1841,11760231,5051,4.42,2.40,49.608,25.320,0.200,5.03,-
1842,7779077,5389,4.41,2.60,16.842,11.223,0.015,13.84,-
1843,5080636,3584,4.80,1.28,4.195,34.387,0.095,10.97,-
1845,3338885,4717,4.01,1.50,1.970,39.707,0.265,3.48,-
1847,6776401,5160,4.41,2.60,26.853,21.184,0.056,10.22,-
1848,7430034,6025,4.44,2.40,49.625,18.725,0.041,1.91,-
1849,9735426,5066,4.70,2.40,8.088,26.773,0.432,5.94,-
1851,10464050,5712,4.63,2.30,4.470,14.023,0.058,10.04,-
1854,9662811,5435,4.17,3.14,43.033,24.384,1.472,1.81,-
1856,11570749,5203,4.14,4.35,46.295,27.566,0.154,6.77,-
1857,11297236,5619,4.53,2.70,88.646,22.474,3.535,1.03,-
1858,8160953,5503,4.44,1.94,86.048,18.525,0.026,12.11,-
1860,4157325,5708,4.37,1.61,3.077,21.473,1.376,2.63,-
1861,3648437,5938,4.72,2.48,17.504,6.524,0.007,16.08,-
1863,11126381,5975,4.58,2.50,33.789,11.533,0.062,4.79,-
1866,9520838,5741,4.54,3.90,105.308,18.283,1.046,4.98,-
1867,8167996,3799,4.75,1.20,2.550,25.090,4.406,3.43,-
1868,6773862,3950,4.69,2.04,17.761,24.789,0.016,8.32,-
1870,10187159,5004,4.30,2.20,7.964,33.227,0.989,5.48,-
1871,9758089,4449,4.65,2.21,92.725,44.099,8.057,3.56,-
1875,9967771,5714,4.48,2.30,9.917,31.085,1.232,1.69,-
1877,10454632,4818,4.16,3.79,20.160,25.953,0.023,11.59,-
1879,8367644,3635,4.85,5.50,22.085,21.843,0.007,9.73,-
1880,10332883,3855,4.72,1.49,1.151,19.260,0.032,6.53,-
1881,4035640,5093,4.47,2.90,28.267,18.436,0.009,18.55,-
1883,11758544,6063,4.34,1.07,2.707,11.485,0.168,0.79,-
1884,4851530,5077,4.49,2.63,4.775,11.431,0.004,10.73,-
1886,9549648,6065,4.00,2.50,5.992,7.306,0.045,0.60,-
1889,11074178,5537,4.58,1.90,9.182,19.836,0.034,6.83,-
1890,7449136,5936,4.35,1.50,4.336,6.398,0.002,0.57,-
1892,9030537,5468,4.68,3.00,62.563,25.948,0.137,3.36,-
1895,4263293,4288,4.73,2.10,8.458,8.662,0.001,34.94,-
1900,9353314,4251,4.55,1.51,5.185,18.133,0.020,11.59,-
1904,8766650,4908,4.06,3.67,12.440,21.036,0.042,10.37,-
1905,10328393,4942,4.33,1.40,7.626,23.637,0.107,7.65,-
1907,7094486,3901,4.71,1.94,11.350,18.181,0.006,9.91,-
1908,5706966,4174,4.51,1.44,12.551,24.230,0.039,10.21,-
1909,10130039,5856,4.46,1.11,5.470,16.675,0.115,1.43,-
1910,8226050,5138,4.47,2.40,34.267,34.145,4.058,2.38,-
1911,9965957,5276,4.55,2.20,5.753,17.263,0.037,21.41,-
1913,9704384,5416,4.41,1.34,5.509,21.837,0.486,4.31,-
1914,8426567,4843,4.11,6.30,18.931,12.772,0.046,10.51,-
1916,6037581,5776,4.53,0.92,2.025,10.258,0.060,4.06,-
1920,8218379,5303,4.60,2.20,16.571,26.377,0.027,4.72,-
1923,4989057,5352,4.20,3.20,7.234,31.835,4.300,1.80,-
1931,10978763,5417,4.72,1.58,4.978,16.916,0.005,15.95,-
1934,4242147,4389,4.77,1.75,28.783,16.440,0.023,7.38,-
1937,10190777,4212,4.55,1.30,1.411,22.829,0.026,14.82,-
1939,7045496,5239,4.73,2.20,13.475,14.621,0.018,25.12,-
1940,10005788,4218,4.58,0.68,6.737,18.750,0.015,8.31,-
1942,2832589,5081,4.83,2.85,10.850,21.230,0.052,12.62,-
1944,2438513,6265,3.98,6.00,12.184,13.543,0.017,13.94,-
1958,9836149,5722,4.82,2.94,17.816,10.527,0.011,15.54,-
1959,4813563,4741,4.44,2.20,36.516,25.656,0.036,3.27,-
1961,7269493,5331,3.95,2.18,1.908,20.582,0.013,4.85,-
1964,7887791,5315,3.84,0.73,2.229,25.785,2.743,2.72,-
1969,9244756,5435,4.58,2.33,16.344,12.666,0.094,9.40,-
1971,9347009,4872,4.77,2.14,19.330,25.657,0.197,8.26,-
1972,11253711,5816,4.50,2.00,17.791,20.981,0.465,1.13,-
1973,4917596,4360,4.49,1.85,3.290,12.969,0.002,8.35,-
1977,9412760,4250,4.58,0.69,7.415,13.019,0.012,10.32,-
1978,9518318,5693,4.48,3.10,6.511,22.223,0.143,4.38,-
1979,7273277,5509,4.47,1.13,2.714,33.935,0.079,0.71,-
1980,11769890,5431,4.59,2.80,122.877,22.065,0.030,7.59,-
1982,6862721,5357,4.62,2.50,4.888,9.147,0.005,15.20,-
1985,8142942,4814,4.24,1.60,5.756,25.791,0.223,9.06,-
1988,9044228,4604,4.03,1.10,0.935,34.921,6.985,3.17,-
1989,10779233,5564,4.28,3.05,201.123,18.792,0.033,5.83,-
1996,4736569,4619,4.51,2.41,10.132,20.324,0.021,33.31,-
1998,9834040,6001,4.64,3.00,6.774,14.776,0.224,2.42,-
2000,8802693,5247,4.66,2.50,26.411,21.470,0.197,6.21,-
2001,6061773,4948,4.19,2.40,8.277,16.362,0.020,25.08,-
2002,10024701,5783,4.52,1.39,14.375,10.116,0.617,3.93,-
2005,6665512,4360,4.58,1.67,6.921,16.002,0.014,6.42,-
2006,10525027,3809,4.79,0.88,3.273,28.753,0.041,8.86,-
2007,11069176,5821,4.41,1.52,21.129,15.000,0.043,4.76,-
2011,5384079,6154,4.48,1.47,7.057,3.878,0.002,0.46,-
2012,9839821,5615,4.89,2.71,34.853,13.240,0.038,9.71,-
2013,4056616,4115,4.65,0.86,2.414,14.900,0.016,8.02,-
2017,8750043,5554,4.52,1.31,2.295,11.823,0.006,24.65,-
2019,6226290,5545,4.63,2.70,14.088,13.602,0.013,11.18,-
2021,6356207,4883,4.74,1.57,3.764,19.167,0.021,17.60,-
2022,8564674,5696,4.82,1.88,5.930,7.799,0.001,19.77,-
2023,8578780,5262,4.41,2.20,13.591,22.289,0.690,5.77,-
2025,4636578,6215,4.25,1.64,11.190,3.158,0.741,0.77,-
2026,11923284,6176,4.30,1.94,2.758,9.749,0.079,4.87,-
2029,9489524,5072,4.71,0.82,10.055,15.983,0.020,20.27,-
2031,5940165,4310,4.58,1.58,9.304,15.786,0.025,8.24,-
2034,3657758,5443,4.55,3.20,3.609,10.577,0.005,23.56,-
2035,9790806,5445,4.29,2.64,1.932,7.043,0.008,14.68,-
2036,6382217,3903,4.74,0.98,5.795,32.402,0.028,13.86,-
2037,9634821,4836,4.30,3.00,8.563,10.740,0.006,15.69,-
2038,8950568,5497,4.64,1.99,8.306,23.498,0.066,6.80,-
2039,8804845,5429,4.97,1.70,5.426,17.422,0.024,12.68,-
2042,9111849,6349,3.84,9.50,63.073,0.886,0.000,1.03,-
2044,9656252,5805,4.51,3.40,16.923,17.598,0.106,4.34,-
2045,6026438,4484,4.59,1.55,5.477,28.364,0.088,4.96,-
2047,11457726,6326,4.33,1.72,6.222,10.714,0.032,0.81,-
2048,8956206,4997,4.75,1.74,6.180,16.887,0.010,22.89,-
2052,3248501,6097,4.55,4.10,4.225,4.154,0.000,10.43,-
2056,10134152,5806,4.72,2.56,39.314,20.039,0.069,2.31,-
2057,9573685,3900,4.73,1.12,5.946,30.114,0.020,13.36,-
2058,10329835,3900,4.73,1.11,1.524,21.968,0.150,3.27,-
2060,9279354,4625,4.51,1.99,2.800,21.966,0.024,16.50,-
2075,10857519,6145,4.16,1.42,2.053,8.513,1.079,0.92,-
2078,9351316,4193,4.59,1.77,18.784,12.720,0.002,17.24,-
2080,10864531,5652,4.55,2.80,34.061,21.723,0.047,5.71,-
2084,3967326,5029,4.33,3.50,4.196,9.592,0.003,19.22,-
2087,6922710,5912,4.28,1.60,23.128,13.874,0.018,2.17,-
2090,11348997,3688,4.75,1.50,5.133,36.421,0.051,11.79,-
2091,5705819,5075,4.62,2.55,8.780,19.190,1.129,5.31,-
2094,8505920,5213,4.30,2.20,42.422,19.374,0.369,6.30,-
2095,7918992,5484,4.67,1.11,1.435,14.776,0.049,2.93,-
2101,9411412,4136,4.59,1.17,2.892,14.251,0.006,7.64,-
2104,10854546,5925,4.38,3.00,2.168,21.901,2.111,2.33,-
2106,12017109,5567,4.81,2.20,9.754,20.505,0.035,6.60,-
2109,11499228,6060,4.47,2.02,19.792,10.978,0.045,1.64,-
2110,11460462,6216,4.32,1.14,5.037,4.192,0.004,0.40,-
2111,8612275,5724,4.42,1.74,3.290,10.252,0.008,17.26,-
2114,6921944,4061,4.43,1.33,4.422,13.483,0.002,8.33,-
2115,9532052,5184,4.45,3.80,15.726,10.464,0.014,10.26,-
2117,4140813,4298,4.72,1.77,13.360,19.310,0.014,8.11,-
2119,4055304,5022,4.50,1.31,0.571,17.985,0.019,26.53,-
2120,4857213,4964,4.23,2.80,8.774,19.883,0.015,7.87,-
2121,9415108,5356,4.73,1.39,4.510,17.892,0.008,9.48,-
2124,11462341,4103,4.51,1.05,42.337,15.828,0.005,4.58,-
2125,9405595,6000,4.52,2.50,23.360,16.279,0.058,3.15,-
2129,9351920,5677,4.91,1.77,8.796,19.244,3.149,1.87,-
2130,2161536,3972,4.69,1.66,16.855,27.266,0.084,8.26,-
2132,9661979,5299,4.54,2.10,69.894,21.572,0.512,1.37,-
2146,6774537,4825,4.49,1.50,2.949,29.354,0.014,6.78,-
2149,10617017,6089,4.20,1.53,13.151,7.425,0.128,0.43,-
2150,3229150,5664,4.61,2.80,18.507,17.996,0.148,4.90,-
2156,2556650,3694,4.79,3.30,2.852,28.464,0.088,8.35,-
2159,8804455,5627,4.74,1.07,7.597,19.121,2.141,2.67,-
2166,4370527,5399,4.62,3.20,61.619,19.873,0.106,8.50,-
2167,6041734,5994,4.41,1.58,6.957,10.658,0.024,12.90,-
2169,9006186,5299,4.38,0.48,2.193,27.633,0.201,6.68,-
2171,11410904,5708,4.79,1.40,3.532,11.222,0.021,22.69,-
2172,4173026,5516,4.43,2.50,10.441,11.522,0.065,20.36,-
2173,11774991,4666,4.49,1.10,37.815,17.068,0.014,12.07,-
2174,8261920,4221,4.56,1.35,6.693,11.549,0.004,9.76,-
2177,10965588,5175,4.82,2.19,62.891,24.665,0.170,5.98,-
2179,10670119,3591,4.85,1.60,2.733,19.457,0.006,10.13,-
2180,7286911,5440,4.59,1.80,11.556,27.964,0.484,2.56,-
2181,8591173,4943,4.20,3.77,12.289,11.280,0.002,18.35,-
2189,5730445,4825,4.32,57.00,33.358,38.733,7.716,4.52,-
2191,5601258,3724,4.79,1.29,8.848,17.789,0.005,11.76,-
2193,8282651,4322,4.58,1.71,2.362,30.821,1.655,3.40,-
2200,10909127,5534,4.44,1.71,3.171,24.882,0.438,3.14,-
2202,4144576,5123,4.66,1.04,0.813,26.893,0.058,11.32,-
2210,4142847,4762,4.59,1.43,2.889,23.389,0.053,10.31,-
2214,10328458,4658,4.65,1.13,2.352,34.465,1.386,3.66,-
2215,7050060,5647,4.47,0.81,22.041,22.051,0.004,0.84,N
2217,9580992,5164,4.66,1.90,37.802,29.721,0.047,7.15,-
2219,5357545,4853,4.63,1.08,3.757,42.239,6.896,2.99,-
2223,9278725,4851,4.53,1.54,1.104,17.019,0.017,14.70,-
2225,11569782,4655,4.13,1.12,2.788,15.844,0.022,6.71,-
2228,10801100,6622,4.32,2.10,102.656,9.511,0.005,0.90,N
2229,4473226,5571,4.46,2.90,14.832,15.527,0.035,12.40,-
2238,8229458,3900,4.73,1.07,1.647,14.939,0.004,11.25,-
2241,5125347,5926,4.48,2.80,7.165,11.150,1.391,2.78,-
2242,9336200,5383,4.79,1.51,1.756,16.185,0.027,27.99,-
2248,11030475,5128,4.61,1.05,0.762,14.742,0.008,19.89,-
2250,5942808,4749,4.49,3.10,2.935,24.320,0.020,14.92,-
2259,8126558,5331,4.40,2.60,12.192,23.131,0.456,5.70,-
2261,3734418,5052,4.51,1.05,3.976,11.367,0.002,14.74,-
2266,10489345,4778,4.49,2.07,1.004,28.078,0.172,8.21,-
2273,9717943,5934,4.31,1.04,6.110,12.566,0.161,0.98,-
2274,7960980,5065,4.66,2.40,9.990,31.273,4.325,6.38,-
2283,10206675,4226,4.60,1.46,17.402,43.888,0.299,5.72,-
2287,9718066,4607,3.89,0.70,16.092,38.637,0.750,3.29,G
2293,8321314,5328,4.38,2.00,15.033,25.846,2.994,3.27,-
2298,9334893,4649,4.55,1.00,16.667,18.165,0.025,8.24,-
2299,9963265,5830,4.74,10.40,16.487,17.049,0.044,3.69,-
2300,10583761,5096,4.27,1.26,2.685,28.694,1.749,2.83,-
2303,4458082,6333,4.34,1.43,4.894,2.444,0.091,0.95,N
2305,10874215,5591,4.80,2.40,31.034,23.782,3.263,3.80,-
2306,6666233,3878,4.73,0.94,0.512,25.357,0.042,9.30,-
2307,7661065,5315,4.56,1.90,4.150,19.624,0.019,10.95,-
2311,4247991,5338,4.90,0.99,13.725,12.734,0.004,12.54,-
2314,3219995,5893,4.51,2.26,18.871,12.757,0.013,4.99,-
2318,11495458,4558,4.53,1.30,10.459,15.605,0.010,6.82,-
2325,7120108,4869,4.35,1.34,1.026,29.806,0.058,5.98,-
2329,11192235,3815,4.75,1.34,1.615,35.128,0.059,7.29,-
2339,7033233,4606,4.38,1.13,2.032,18.057,0.013,24.45,-
2343,6119141,5549,4.36,2.70,29.073,31.815,0.148,1.90,-
2346,8561231,5500,4.87,2.52,28.685,20.532,3.037,4.36,-
2350,6200235,5180,4.37,1.60,1.078,10.909,0.003,15.34,-
2354,7215678,5818,4.52,1.59,1.151,13.842,0.116,2.73,-
2355,11670125,4691,4.49,1.45,1.217,18.467,0.004,21.47,-
2356,11461844,5820,4.58,1.60,13.682,17.011,0.459,1.42,-
2358,5716932,6188,4.51,2.19,56.494,5.831,0.025,0.79,-
2361,11566256,5803,4.80,1.90,5.784,20.219,0.973,3.98,-
2367,9086251,6047,4.34,1.12,6.892,11.216,0.065,0.47,-
2370,5385304,6521,4.19,5.70,78.728,1.776,0.002,0.77,-
2376,11701407,5019,4.47,2.70,18.827,36.373,4.218,2.75,-
2377,5906426,5054,4.51,1.60,13.903,23.804,0.079,5.58,-
2378,10813132,5430,4.43,1.54,4.767,23.609,0.925,4.50,-
2386,4172013,5597,4.93,1.94,16.269,7.937,0.037,3.14,-
2390,10289119,5775,4.29,1.66,16.105,29.067,0.088,0.79,-
2392,7382313,5524,4.42,1.38,7.427,15.346,0.006,8.47,-
2397,9269042,5053,4.60,1.68,12.001,23.306,0.114,5.49,-
2398,6199056,6257,4.17,1.80,1.169,1.337,0.000,0.50,-
2399,11461433,5011,4.84,0.90,1.917,27.785,0.884,2.76,-
2400,7984574,5628,4.67,2.50,11.619,18.443,0.098,3.86,-
2401,10336951,4422,4.66,1.35,38.230,27.173,0.063,5.81,-
2403,2142522,6046,4.41,1.13,13.324,10.378,0.187,1.10,-
2413,3234598,4534,4.53,1.32,12.905,29.778,0.214,2.96,-
2417,9654468,4300,4.55,2.96,47.709,21.555,0.035,20.23,N
2418,10027247,3724,4.84,1.66,86.830,17.620,0.003,6.51,-
2421,8838950,4586,4.67,0.72,2.270,27.950,1.283,2.04,-
2432,7047363,5228,4.75,2.12,31.057,27.409,0.200,9.17,-
2444,3354846,5319,4.56,2.40,18.553,19.226,0.021,17.39,-
2448,5857540,4862,4.39,3.30,13.628,28.943,4.107,4.29,-
2453,8631751,3565,4.86,1.23,1.531,62.385,0.361,6.87,-
2457,9753154,6514,4.16,1.14,3.704,3.190,0.188,0.50,-
2458,7604328,5247,4.38,1.70,4.354,25.766,0.447,5.29,-
2466,8544992,4359,4.61,0.95,3.173,32.426,0.315,2.13,-
2469,6149910,4727,4.42,2.01,131.190,36.823,0.607,3.93,-
2473,8753896,5174,4.57,1.92,3.244,28.051,0.108,6.24,-
2474,8240617,5284,4.60,1.66,176.830,25.124,0.224,2.06,-
2482,11403389,5550,4.66,1.96,45.089,25.196,0.878,4.52,-
2485,11125613,4966,4.58,1.80,9.991,23.318,0.087,7.55,-
2490,3122913,4794,4.87,2.04,11.607,22.749,0.060,14.20,-
2493,10028535,4994,4.70,1.32,0.663,23.291,0.038,17.88,-
2497,11179076,4964,4.57,2.30,48.431,33.669,1.580,4.35,-
2504,8110767,5470,4.59,2.20,20.490,19.878,0.083,11.29,-
2507,8379705,5881,4.60,2.20,11.130,10.859,0.219,3.04,-
2512,9574158,5421,4.62,22.00,15.921,26.439,0.128,3.81,-
2517,8947520,5612,4.44,1.25,0.969,20.177,0.336,5.14,-
2519,4047631,4265,4.75,5.00,4.791,26.815,0.024,6.42,-
2520,10059645,4594,4.53,1.30,6.494,29.793,0.250,3.59,-
2522,9177629,4777,4.14,1.00,5.604,38.039,0.600,4.29,-
2525,5942949,4646,4.53,1.85,57.294,24.053,0.060,7.48,-
2529,8463346,4262,4.72,1.77,16.797,16.005,0.004,9.39,-
2531,4172746,4646,4.59,2.10,17.699,39.224,0.343,6.04,-
2532,5174858,5058,4.59,1.63,7.971,28.011,0.029,9.43,-
2535,9635606,4758,4.22,1.60,48.893,11.171,0.048,5.63,-
2542,6183511,3339,4.96,1.02,0.727,29.362,4.770,5.72,-
2543,12469800,4870,4.58,1.36,1.302,23.447,0.035,8.49,-
2544,8676148,5559,4.56,2.30,28.625,17.320,0.015,10.12,-
2545,9696358,6011,4.29,0.78,6.982,16.710,3.826,0.46,-
2552,8757824,6046,4.46,1.22,3.657,7.650,0.005,1.15,-
2553,9832208,4962,5.07,1.99,88.071,31.269,0.091,5.84,-
2554,10471621,4337,4.68,1.03,10.272,30.954,0.221,4.02,-
2555,5350244,6233,4.37,1.18,12.571,8.801,0.111,0.97,-
2571,6867588,5044,4.64,0.97,0.826,33.670,0.541,1.78,-
2573,8256453,5102,4.52,6.00,1.348,2.698,0.000,3.99,-
2578,6922203,5705,4.39,44.00,13.331,20.706,0.011,6.11,-
2580,11037511,5401,4.67,1.50,3.116,25.127,0.024,4.02,-
2581,11818872,5415,4.63,0.88,12.737,29.908,0.217,2.70,-
2588,12156347,4101,4.53,1.15,5.780,29.273,0.014,23.11,-
2593,8212002,5962,4.40,0.79,14.798,8.667,0.088,0.55,N
2607,5095635,5681,4.79,1.46,0.754,15.943,0.210,4.61,-
2608,6269070,6030,4.38,1.31,2.761,20.304,0.096,1.32,N
2613,9712350,5205,4.70,2.60,51.574,19.441,0.014,12.82,-
2623,10916600,6288,4.38,0.95,5.577,12.265,0.021,0.83,-
2625,9153570,5376,4.78,1.62,3.814,16.526,0.022,20.23,-
2632,11337566,6206,4.18,1.14,7.128,11.059,0.011,0.37,-
2636,6198182,5900,4.42,0.96,3.881,16.228,0.026,2.28,N
2650,8890150,3735,4.85,1.13,7.054,19.981,0.007,8.28,-
2652,4346178,5326,4.39,1.90,16.128,32.928,0.052,34.11,-
2662,3426367,3410,4.91,0.96,2.104,33.669,0.100,6.74,-
2668,5513012,5375,4.66,1.33,0.679,21.922,2.192,4.59,-
2672,11253827,5384,4.32,3.50,42.991,13.272,0.014,20.18,-
2675,5794570,5479,4.92,0.90,1.116,5.998,0.001,20.76,-
2678,6779260,5162,4.11,3.80,3.833,6.138,0.001,21.95,-
2679,6716021,6195,4.40,50.00,110.755,2.199,0.001,9.21,-
2680,8326342,5273,4.74,27.00,14.408,4.886,0.001,37.83,-
2686,7826659,4665,4.10,2.80,211.035,22.059,0.086,3.54,-
2687,7202957,5618,3.91,1.87,1.717,14.223,0.032,6.20,-
2690,5369827,5367,4.33,2.70,3.607,12.360,0.007,25.99,-
2691,4552729,4620,4.39,3.07,97.455,22.279,0.040,18.98,-
2693,5185897,4346,4.81,0.70,4.081,30.289,0.056,7.72,-
2694,9475552,4659,4.30,1.50,0.843,37.701,5.443,6.65,-
2696,11071200,6792,4.15,3.00,44.565,1.727,0.000,0.68,-
2699,6690836,5048,4.64,1.56,0.569,21.396,0.044,12.41,-
2700,8639908,4243,4.72,1.26,0.910,10.971,0.003,16.69,-
2703,5871985,4308,4.54,2.66,213.257,27.399,0.037,8.14,-
2705,11453592,3240,4.90,0.98,2.887,44.956,1.903,13.66,N
2706,9697131,6214,4.15,1.74,3.098,6.269,0.002,2.04,-
2708,5175986,4638,4.63,1.69,0.868,10.564,0.001,13.91,-
2711,5272233,5839,4.36,1.60,9.024,13.409,0.030,4.73,-
2715,9837661,4210,4.65,2.50,2.226,41.425,0.250,8.75,-
2719,5184911,4639,4.38,1.66,4.116,12.689,0.001,16.83,-
2722,7673192,6301,4.33,1.18,4.029,8.959,0.114,1.21,-
2733,5953297,4692,4.11,0.90,5.620,12.372,0.004,7.33,-
2734,7659389,5029,4.51,2.90,3.826,10.838,0.004,17.92,-
2735,9472074,4992,4.74,1.50,0.559,28.414,0.074,7.73,-
2736,10842192,4337,4.61,1.91,9.337,24.094,0.027,20.38,-
2743,8095441,5405,4.56,1.48,11.875,23.966,3.154,2.21,-
2747,6586746,4855,4.51,1.40,6.264,23.411,0.016,13.13,-
2751,9881077,4406,4.61,2.09,24.400,22.360,0.033,15.21,-
2757,6432345,5542,4.42,3.20,234.633,23.147,0.182,3.96,-
2760,7877978,4358,4.64,2.04,56.574,40.358,5.038,3.47,-
2762,8210018,4337,4.74,1.93,132.995,44.549,5.433,6.19,-
2763,3834322,4627,4.63,1.08,0.498,26.667,0.311,5.22,-
2764,10073672,3952,4.72,1.91,2.253,27.738,0.026,10.97,-
2768,9008737,5406,4.72,1.54,11.829,22.963,0.956,6.02,-
2771,11456382,6235,4.35,1.68,0.814,2.664,0.002,1.83,N
2778,7769819,5214,4.45,2.01,2.216,25.386,3.175,7.48,-
2789,8885643,5956,4.53,1.47,3.402,21.309,1.958,1.49,-
2798,6697756,4225,4.30,1.42,0.916,31.447,3.906,2.31,-
2803,9898447,5421,4.59,0.76,2.378,16.929,0.014,1.12,-
2816,11283615,5293,4.79,2.20,1.290,20.120,0.018,9.37,-
2821,4249611,5426,4.47,3.50,79.246,15.503,0.148,11.42,-
2827,7428736,5133,4.35,1.60,7.063,15.605,0.007,15.38,-
2828,6436029,4652,4.35,4.10,59.495,25.343,0.082,13.71,-
2832,9995402,5026,4.33,1.10,3.575,37.089,0.720,1.81,-
2835,5436338,4323,4.61,1.90,6.309,23.531,0.007,16.05,-
2836,11414465,4716,4.27,1.66,2.942,18.183,0.043,16.48,-
2839,6186964,3900,4.71,1.64,2.165,17.776,0.008,7.93,-
2845,10591855,3954,4.72,1.28,1.574,29.369,0.398,5.75,-
2848,7749773,5616,3.97,1.21,13.785,22.999,0.041,1.08,-
2849,10064256,5234,4.57,1.09,5.960,33.389,0.127,5.93,-
2851,6697605,5285,4.48,1.10,1.239,11.241,0.021,9.84,-
2862,6679295,3759,4.75,1.73,24.575,17.807,0.003,14.83,-
2868,8884274,5392,4.88,1.60,10.653,11.642,0.018,14.65,-
2876,4367854,4893,4.54,1.70,5.195,21.210,0.035,12.13,-
2877,7019524,5638,4.49,1.17,5.309,26.453,0.082,1.69,-
2882,5642620,4442,4.60,1.10,0.987,23.703,0.026,8.75,-
2883,5209845,4187,4.52,2.20,11.954,20.386,0.171,10.74,-
2898,11129258,5888,4.63,2.40,25.384,14.524,0.021,10.56,-
2900,4846856,5046,4.27,2.00,46.152,11.467,0.008,7.21,-
2910,4483138,4828,4.40,2.40,15.362,22.168,0.089,5.59,-
2914,6837283,6218,4.15,2.00,21.118,4.064,0.001,0.49,-
2924,7609553,4850,4.33,0.95,2.280,20.724,0.013,14.18,-
2926,10122538,3903,4.74,2.50,5.535,23.907,0.066,12.62,-
2931,8611257,4982,4.64,1.70,99.248,31.324,3.068,3.74,-
2951,4991208,5568,4.91,0.97,2.444,22.570,0.102,2.21,-
2958,10597693,6121,4.49,2.30,31.608,10.244,0.255,1.47,-
2961,10471515,6200,3.99,1.61,3.785,11.871,0.075,0.65,-
2971,4770174,6013,4.44,1.16,6.096,5.513,0.008,0.69,-
2976,6438099,5138,4.96,2.80,21.613,18.542,0.024,10.28,-
2981,9076971,4946,4.47,2.10,9.067,27.588,0.167,4.26,-
2982,8360640,5333,4.55,1.93,4.022,13.487,0.007,20.31,-
2989,6636320,5217,4.83,1.57,6.331,28.728,3.980,3.75,-
2992,8509442,3952,4.72,18.60,82.660,15.022,0.005,7.39,-
2996,12021625,5223,4.62,24.00,15.931,28.268,0.323,4.30,-
2998,4175630,5613,4.71,3.30,28.223,13.899,0.060,9.13,-
3010,3642335,3903,4.74,1.41,60.871,14.378,0.003,7.42,-
3013,11565544,5543,4.71,1.88,3.766,25.657,0.303,4.53,-
3020,8241079,5946,4.27,1.55,10.919,9.585,0.192,0.91,-
3026,6929841,4901,4.24,4.10,3.516,14.552,0.061,7.49,-
3027,11137180,4915,4.67,2.00,6.070,17.299,0.014,13.73,-
3029,5903749,5299,4.41,1.12,6.347,18.766,0.169,7.26,-
3034,2973386,3903,4.74,1.71,31.021,38.371,0.144,5.16,-
3049,6263593,4462,4.71,1.34,22.477,11.911,0.039,9.58,-
3052,8827575,5284,4.40,0.92,10.129,27.820,0.267,2.40,-
3060,11019987,6299,4.37,1.03,6.913,13.130,0.249,0.47,-
3061,4857058,4959,4.33,2.10,7.328,29.484,4.498,3.44,-
3065,5040077,5589,4.51,1.92,0.896,15.033,0.104,7.65,-
3071,5865654,4807,4.19,2.93,23.958,28.856,0.385,3.43,-
3083,7106173,5698,4.55,0.68,6.232,21.223,0.533,1.32,-
3090,6609270,3854,4.72,1.52,3.822,27.227,0.091,11.48,-
3093,5096590,5623,4.65,1.14,29.609,22.065,2.262,1.58,-
3095,9650989,5700,4.55,1.70,3.424,19.213,0.164,4.36,-
3109,11572193,5952,4.41,1.64,10.676,5.464,0.007,1.27,N
3112,7022573,5301,4.62,2.00,2.119,34.116,0.042,5.87,-
3117,6523351,5489,4.16,1.69,6.067,23.937,0.316,4.04,-
3130,10252275,4982,4.40,0.84,5.653,27.016,0.398,3.39,-
3144,5688790,3471,4.88,2.20,8.075,32.785,6.015,7.71,-
1,11446443,5713,4.14,14.400,2.471,nan,nan,nan,-
2,10666592,6264,3.79,22.300,2.205,nan,nan,nan,N
5,8554498,5861,4.17,5.660,4.780,nan,nan,nan,-
7,11853905,5857,4.17,3.720,3.214,nan,nan,nan,-
10,6922244,6213,4.17,15.900,3.522,nan,nan,nan,-
13,9941662,8848,3.93,23.000,1.764,nan,nan,nan,-
17,10874614,5647,4.24,11.070,3.235,nan,nan,nan,-
18,8191672,6297,4.07,17.400,3.548,nan,nan,nan,-
20,11804465,5947,4.10,17.600,4.438,nan,nan,nan,-
22,9631995,5972,4.50,11.270,7.891,nan,nan,nan,-
46,10905239,5250,3.50,4.330,3.488,nan,nan,nan,G
69,3544595,5593,4.50,1.500,4.727,nan,nan,nan,-
70,6850504,5468,4.40,1.970,3.696,nan,nan,nan,-
72,11904151,5627,4.35,1.380,0.837,nan,nan,nan,-
75,7199397,5925,3.80,8.800,105.885,nan,nan,nan,-
84,2571238,5541,4.59,2.530,9.287,nan,nan,nan,-
87,10593626,5510,4.40,2.100,289.862,nan,nan,nan,-
89,8056665,7490,3.90,4.700,84.689,nan,nan,nan,-
94,6462863,6090,4.08,1.730,3.743,nan,nan,nan,-
97,5780885,5944,4.27,16.100,4.885,nan,nan,nan,-
98,10264660,6395,4.11,10.000,6.790,nan,nan,nan,-
99,8505215,4951,4.33,3.400,579.931,nan,nan,nan,-
102,8456679,5919,3.90,3.630,1.735,nan,nan,nan,-
104,10318874,4786,4.70,3.360,2.508,nan,nan,nan,-
105,8711794,5450,3.96,3.350,8.981,nan,nan,nan,-
108,4914423,5975,4.30,2.940,15.965,nan,nan,nan,-
110,9450647,6344,4.35,3.000,9.941,nan,nan,nan,-
111,6678383,5711,4.20,2.140,11.428,nan,nan,nan,-
112,10984090,5839,4.31,1.200,3.709,nan,nan,nan,-
113,2306756,5362,4.34,84.000,386.590,nan,nan,nan,-
116,8395660,5865,4.40,0.810,6.165,nan,nan,nan,-
117,10875245,5725,4.47,1.580,3.180,nan,nan,nan,-
118,3531558,5605,4.49,1.690,24.993,nan,nan,nan,-
119,9471974,5380,4.44,3.900,49.184,nan,nan,nan,-
122,8349582,5714,4.38,2.780,11.523,nan,nan,nan,-
123,5094751,5994,4.30,2.640,6.482,nan,nan,nan,-
124,11086270,6076,4.25,3.010,12.691,nan,nan,nan,-
127,8359498,5570,4.53,10.930,3.579,nan,nan,nan,-
128,11359879,5718,4.18,11.970,4.943,nan,nan,nan,-
131,7778437,6244,4.40,9.000,5.014,nan,nan,nan,-
137,8644288,5398,4.40,1.820,3.505,nan,nan,nan,-
138,8506766,6772,4.12,23.300,48.938,nan,nan,nan,-
141,12105051,5277,4.60,5.430,2.624,nan,nan,nan,-
144,4180280,4724,4.00,3.030,4.176,nan,nan,nan,-
148,5735762,5190,4.40,2.140,4.778,nan,nan,nan,-
149,3835670,6059,4.23,5.510,14.557,nan,nan,nan,-
150,7626506,5538,4.29,3.500,8.409,nan,nan,nan,-
151,2307199,6028,4.40,6.000,13.447,nan,nan,nan,-
152,8394721,6187,4.54,3.300,13.485,nan,nan,nan,-
153,12252424,4725,4.50,2.070,4.754,nan,nan,nan,-
155,8030148,5651,4.18,3.740,5.661,nan,nan,nan,-
157,6541920,5685,4.30,1.720,10.300,nan,nan,nan,-
159,8972058,5823,4.30,1.330,2.404,nan,nan,nan,-
161,5084942,4768,4.04,2.680,3.106,nan,nan,nan,-
162,8107380,5632,4.45,2.540,14.006,nan,nan,nan,-
166,2441495,5216,4.24,2.500,12.493,nan,nan,nan,-
167,11666881,6285,4.60,2.450,4.920,nan,nan,nan,-
168,11512246,5877,3.97,1.950,7.107,nan,nan,nan,-
171,7831264,6287,4.41,2.740,5.969,nan,nan,nan,-
172,8692861,5603,4.80,2.210,13.722,nan,nan,nan,-
173,11402995,5752,4.51,2.480,10.061,nan,nan,nan,-
174,10810838,4768,4.60,1.940,56.354,nan,nan,nan,-
176,6442377,6340,4.49,2.600,30.229,nan,nan,nan,-
177,6803202,5620,4.38,1.840,21.060,nan,nan,nan,-
179,9663113,5827,4.42,3.700,20.741,nan,nan,nan,-
186,12019440,5826,4.56,12.300,3.243,nan,nan,nan,-
187,7023960,5768,4.70,14.200,30.883,nan,nan,nan,-
189,11391018,4787,4.50,9.880,30.360,nan,nan,nan,-
191,5972334,5495,4.52,1.240,0.709,nan,nan,nan,-
192,7950644,5936,4.46,10.100,10.291,nan,nan,nan,-
193,10799735,5883,4.46,14.000,37.590,nan,nan,nan,-
195,11502867,5604,4.50,11.700,3.218,nan,nan,nan,-
196,9410930,5585,4.51,9.400,1.856,nan,nan,nan,-
199,10019708,6214,4.60,11.000,3.269,nan,nan,nan,-
200,6046540,5774,4.69,8.600,7.341,nan,nan,nan,-
201,6849046,5491,4.45,10.000,4.225,nan,nan,nan,-
204,9305831,5287,4.48,7.100,3.247,nan,nan,nan,-
205,7046804,5060,4.57,7.700,11.720,nan,nan,nan,E
206,5728139,5771,4.34,8.100,5.334,nan,nan,nan,-
209,10723750,6221,4.48,5.740,18.796,nan,nan,nan,-
211,10656508,6072,4.41,9.600,124.000,nan,nan,nan,-
214,11046458,5322,4.44,7.100,3.312,nan,nan,nan,-
220,7132798,5388,4.87,3.620,2.422,nan,nan,nan,-
221,3937519,5176,4.69,4.800,3.413,nan,nan,nan,-
222,4249725,4353,4.71,2.260,6.313,nan,nan,nan,-
223,4545187,5128,4.66,2.840,3.177,nan,nan,nan,-
226,5959753,5043,4.89,2.330,8.308,nan,nan,nan,-
232,4833421,5868,4.68,1.920,5.766,nan,nan,nan,-
234,8491277,5735,4.36,3.000,9.614,nan,nan,nan,-
235,8107225,5041,4.65,1.910,5.633,nan,nan,nan,-
238,7219825,6032,4.44,2.500,17.232,nan,nan,nan,-
239,6383785,5983,4.54,1.410,3.623,nan,nan,nan,-
240,8026752,5996,4.60,4.200,4.287,nan,nan,nan,-
241,11288051,5055,4.85,0.930,3.411,nan,nan,nan,-
245,8478994,5288,4.40,0.340,13.367,nan,nan,nan,-
246,11295426,5754,4.20,2.530,5.399,nan,nan,nan,-
255,7021681,3907,4.69,2.630,27.522,nan,nan,nan,-
260,8292840,6500,4.50,1.660,10.496,nan,nan,nan,-
263,10514430,5820,4.10,2.020,20.719,nan,nan,nan,-
265,12024120,6032,4.38,1.290,3.568,nan,nan,nan,-
270,6528464,5750,4.50,1.800,12.582,nan,nan,nan,-
273,3102384,5503,4.76,1.820,10.574,nan,nan,nan,-
274,8077137,6090,4.10,1.130,15.092,nan,nan,nan,-
275,10586004,5750,4.00,1.960,15.792,nan,nan,nan,-
276,11133306,5949,4.36,2.500,41.746,nan,nan,nan,-
277,11401755,6250,4.50,1.210,13.849,nan,nan,nan,-
280,4141376,6435,4.22,2.530,11.873,nan,nan,nan,-
281,4143755,5699,3.89,3.900,19.557,nan,nan,nan,-
282,5088536,6250,4.50,1.030,8.457,nan,nan,nan,-
284,6021275,5898,4.13,1.090,6.178,nan,nan,nan,-
285,6196457,5750,4.00,3.510,13.749,nan,nan,nan,-
289,10386922,6250,4.50,2.080,27.000,nan,nan,nan,-
291,10933561,5491,4.61,2.140,8.130,nan,nan,nan,-
292,11075737,5780,4.40,1.640,2.587,nan,nan,nan,-
296,11802615,5811,4.39,2.400,28.862,nan,nan,nan,-
298,12785320,5250,4.50,1.250,19.960,nan,nan,nan,-
301,3642289,6131,4.34,1.730,6.003,nan,nan,nan,-
303,5966322,5497,4.50,3.120,60.929,nan,nan,nan,-
307,6289257,6081,4.39,1.150,5.211,nan,nan,nan,-
308,6291837,6054,4.14,3.150,35.597,nan,nan,nan,-
312,7050989,6000,4.00,1.910,11.579,nan,nan,nan,-
313,7419318,5205,4.35,1.610,8.436,nan,nan,nan,-
316,8008067,5561,4.32,2.150,7.306,nan,nan,nan,-
317,8121310,6464,4.06,4.300,22.208,nan,nan,nan,-
321,8753657,5538,4.30,1.500,2.426,nan,nan,nan,-
330,11361646,5749,4.25,0.990,1.889,nan,nan,nan,-
331,10285631,5335,4.86,3.540,18.684,nan,nan,nan,-
332,10290666,5552,4.73,1.920,5.459,nan,nan,nan,-
337,10545066,5778,4.55,1.960,19.783,nan,nan,nan,-
343,10982872,5703,4.45,1.860,2.024,nan,nan,nan,-
349,11394027,5652,4.36,2.500,14.387,nan,nan,nan,-
351,11442793,6103,4.53,2.600,59.740,nan,nan,nan,-
352,11521793,5714,4.39,2.240,27.082,nan,nan,nan,-
353,11566064,6679,4.37,2.300,30.653,nan,nan,nan,-
356,11624249,5124,4.07,5.730,1.827,nan,nan,nan,-
360,12107021,6250,4.50,0.690,5.942,nan,nan,nan,-
365,11623629,5451,4.40,2.290,81.737,nan,nan,nan,-
366,3545478,6219,3.60,10.600,75.112,nan,nan,nan,-
368,6603043,9034,4.13,18.900,110.322,nan,nan,nan,-
369,7175184,6153,4.46,1.330,5.885,nan,nan,nan,-
370,8494142,6207,3.83,2.650,22.950,nan,nan,nan,-
371,5652983,4997,3.60,84.000,498.393,nan,nan,nan,G
373,7364176,5816,4.26,2.520,135.190,nan,nan,nan,-
374,8686097,5829,4.28,3.050,172.691,nan,nan,nan,-
375,12356617,5692,4.43,10.400,600.000,nan,nan,nan,-
379,2446113,6203,4.11,2.020,23.136,nan,nan,nan,-
384,3353050,5744,4.30,1.850,5.080,nan,nan,nan,-
385,3446746,5466,4.42,2.060,13.145,nan,nan,nan,-
388,3831053,5750,4.00,3.010,6.149,nan,nan,nan,-
392,3942670,5684,4.28,1.330,12.611,nan,nan,nan,-
393,3964109,6084,4.75,1.970,21.417,nan,nan,nan,-
401,3217264,5264,4.18,7.240,29.199,nan,nan,nan,-
403,4247092,5565,4.44,42.000,21.056,nan,nan,nan,-
409,5444548,5709,5.01,2.240,13.249,nan,nan,nan,-
410,5449777,5968,4.38,45.000,7.217,nan,nan,nan,-
412,5683743,5584,4.28,6.600,4.147,nan,nan,nan,-
415,6289650,5823,4.36,7.900,166.788,nan,nan,nan,-
416,6508221,5083,4.65,2.900,18.208,nan,nan,nan,-
420,8352537,4687,4.51,3.650,6.010,nan,nan,nan,-
422,9214713,6002,4.40,15.000,480.000,nan,nan,nan,-
426,10016874,5796,4.33,3.500,16.301,nan,nan,nan,-
428,10418224,6127,4.55,7.000,6.873,nan,nan,nan,-
431,10843590,5249,4.43,3.200,18.870,nan,nan,nan,-
433,10937029,5237,4.37,4.600,4.030,nan,nan,nan,-
435,11709124,5709,4.66,3.600,20.550,nan,nan,nan,-
439,12470954,5267,4.90,3.600,1.902,nan,nan,nan,-
440,2438264,4980,4.56,2.300,4.973,nan,nan,nan,-
442,3745690,5750,4.54,1.160,1.732,nan,nan,nan,-
443,3833007,5614,4.62,3.000,16.218,nan,nan,nan,-
452,6291033,5935,4.41,2.550,3.706,nan,nan,nan,-
454,7098355,5138,4.57,2.900,29.008,nan,nan,nan,-
456,7269974,5644,4.51,1.660,4.309,nan,nan,nan,-
458,7504328,5593,4.28,8.300,53.718,nan,nan,nan,-
459,7977197,5601,4.43,1.340,6.920,nan,nan,nan,-
460,8043638,5387,4.33,3.700,17.588,nan,nan,nan,-
465,8891318,6029,4.48,3.900,349.887,nan,nan,nan,-
467,9583881,5583,4.54,5.000,18.009,nan,nan,nan,-
468,9589524,4999,4.50,3.400,22.184,nan,nan,nan,-
469,9703198,6005,4.63,5.900,10.329,nan,nan,nan,-
471,10019643,5548,4.67,1.040,7.811,nan,nan,nan,-
473,10155434,5379,4.69,3.200,12.707,nan,nan,nan,-
475,10577994,5056,4.54,2.250,8.181,nan,nan,nan,-
476,10599206,4993,4.51,2.200,18.428,nan,nan,nan,-
479,11015323,5602,4.53,3.400,34.189,nan,nan,nan,-
481,11192998,5227,4.64,1.700,1.554,nan,nan,nan,-
483,11497977,5410,4.70,2.460,4.799,nan,nan,nan,-
484,12061222,5065,4.76,2.460,17.205,nan,nan,nan,-
486,12404305,5625,5.00,2.440,22.183,nan,nan,nan,-
487,12834874,5463,4.51,2.700,7.659,nan,nan,nan,-
488,2557816,5488,4.49,2.310,9.379,nan,nan,nan,-
490,3239945,4781,4.40,1.620,4.393,nan,nan,nan,-
494,3966801,4854,4.90,2.370,25.696,nan,nan,nan,-
497,4757437,6045,4.50,1.560,4.425,nan,nan,nan,-
499,4847534,5362,4.53,1.600,9.668,nan,nan,nan,-
501,4951877,5556,4.50,2.300,24.795,nan,nan,nan,-
504,5461440,5403,4.75,2.210,40.607,nan,nan,nan,-
508,6266741,5497,4.26,3.440,7.931,nan,nan,nan,-
512,6838050,5406,4.32,2.500,6.510,nan,nan,nan,-
513,6937692,6288,4.58,4.000,35.181,nan,nan,nan,-
518,8017703,4822,4.60,2.020,13.982,nan,nan,nan,-
519,8022244,5807,4.52,2.500,11.904,nan,nan,nan,-
521,8162789,5767,4.39,3.700,10.161,nan,nan,nan,-
523,8806123,5942,4.42,2.900,36.855,nan,nan,nan,-
524,8934495,5187,4.70,2.280,4.592,nan,nan,nan,-
526,9157634,5467,4.63,2.700,2.105,nan,nan,nan,-
528,9941859,5448,4.35,2.900,9.577,nan,nan,nan,-
532,10454313,5874,4.54,2.700,4.222,nan,nan,nan,-
533,10513530,5198,4.44,1.090,3.525,nan,nan,nan,-
534,10554999,5145,4.79,1.700,2.736,nan,nan,nan,-
535,10873260,5782,4.45,3.300,5.853,nan,nan,nan,-
536,10965008,5614,4.60,3.000,162.339,nan,nan,nan,-
537,11073351,5889,4.91,2.140,2.820,nan,nan,nan,-
541,11656721,5369,4.71,2.500,13.646,nan,nan,nan,-
542,11669239,5509,4.36,1.520,13.818,nan,nan,nan,-
543,11823054,5166,4.72,1.420,3.138,nan,nan,nan,-
546,12058931,5989,4.49,2.200,9.826,nan,nan,nan,-
547,12116489,5086,4.62,3.800,25.303,nan,nan,nan,-
548,12600735,6154,4.57,3.220,21.300,nan,nan,nan,-
551,4270253,5627,4.67,2.000,5.688,nan,nan,nan,-
555,5709725,5218,4.63,1.410,3.702,nan,nan,nan,-
557,5774349,5002,4.42,2.640,15.656,nan,nan,nan,-
558,5978361,5281,4.58,2.200,9.178,nan,nan,nan,-
561,6665695,5059,4.59,1.820,5.379,nan,nan,nan,-
563,6707833,5879,4.48,1.920,15.285,nan,nan,nan,-
564,6786037,5686,4.53,1.410,6.217,nan,nan,nan,-
566,7119481,5865,4.56,2.400,25.855,nan,nan,nan,-
567,7445445,5536,4.52,2.900,10.688,nan,nan,nan,-
568,7595157,5265,4.86,0.740,2.359,nan,nan,nan,-
572,8193178,5666,4.31,1.360,4.939,nan,nan,nan,-
573,8344004,5729,4.35,1.840,2.062,nan,nan,nan,-
574,8355239,5047,4.67,1.170,10.400,nan,nan,nan,-
575,8367113,5979,4.48,2.600,24.316,nan,nan,nan,-
577,8558011,5043,4.31,3.330,39.679,nan,nan,nan,-
578,8565266,5777,4.36,4.000,6.412,nan,nan,nan,-
580,8625925,5603,4.92,2.940,6.521,nan,nan,nan,-
583,9076513,5735,4.55,1.500,2.437,nan,nan,nan,-
584,9146018,5350,4.80,0.910,6.471,nan,nan,nan,-
585,9279669,5437,4.74,2.480,3.722,nan,nan,nan,-
587,9607164,5112,4.42,2.900,14.035,nan,nan,nan,-
592,9957627,5810,4.41,3.000,39.751,nan,nan,nan,-
597,10600261,5833,4.42,1.460,2.092,nan,nan,nan,-
600,10718726,5869,4.45,2.310,3.596,nan,nan,nan,-
602,12459913,6007,4.41,2.750,12.914,nan,nan,nan,-
611,6309763,6122,4.55,12.200,3.252,nan,nan,nan,-
612,6587002,5105,4.22,2.500,20.740,nan,nan,nan,-
614,7368664,5675,4.89,7.900,12.875,nan,nan,nan,-
617,9846086,5594,4.53,39.000,37.865,nan,nan,nan,-
622,12417486,5171,4.31,6.600,155.043,nan,nan,nan,-
623,12068975,6191,4.07,1.180,5.599,nan,nan,nan,-
625,4449034,6199,3.86,47.000,38.138,nan,nan,nan,-
626,4478168,6134,4.40,0.960,8.029,nan,nan,nan,-
627,4563268,5851,4.22,1.220,4.165,nan,nan,nan,-
628,4644604,5668,4.25,3.100,14.486,nan,nan,nan,-
629,4656049,6203,4.18,3.100,40.699,nan,nan,nan,-
633,4841374,5759,4.03,5.800,161.479,nan,nan,nan,-
641,5131180,4054,4.33,1.830,14.852,nan,nan,nan,-
645,5374854,5890,4.09,2.900,8.503,nan,nan,nan,-
647,5531694,6154,4.38,1.810,5.169,nan,nan,nan,-
649,5613330,6000,4.29,2.500,23.450,nan,nan,nan,-
655,5966154,6249,4.44,2.770,25.672,nan,nan,nan,-
657,6020753,4632,4.63,1.610,4.069,nan,nan,nan,-
659,6125481,6463,4.23,2.700,23.206,nan,nan,nan,-
660,6267535,5250,4.15,2.800,6.080,nan,nan,nan,-
662,6365156,5889,4.41,2.100,10.214,nan,nan,nan,-
663,6425957,4156,4.53,1.490,2.756,nan,nan,nan,-
664,6442340,5725,4.24,1.290,7.782,nan,nan,nan,-
666,6707835,5553,4.59,2.570,22.248,nan,nan,nan,-
670,7033671,5608,4.35,1.770,9.489,nan,nan,nan,-
671,7040629,6250,4.50,1.430,4.229,nan,nan,nan,-
672,7115785,5565,4.16,0.550,0.567,nan,nan,nan,-
674,7277317,4864,3.67,12.700,16.339,nan,nan,nan,G
679,7515212,5750,4.00,0.940,16.258,nan,nan,nan,-
680,7529266,6060,4.35,8.000,8.600,nan,nan,nan,-
682,7619236,5504,4.50,10.800,562.142,nan,nan,nan,-
684,7730747,5331,3.96,30.000,4.035,nan,nan,nan,-
685,7764367,6187,4.16,2.800,3.174,nan,nan,nan,-
686,7906882,5360,4.47,11.400,52.514,nan,nan,nan,-
688,8161561,6157,4.26,2.280,3.276,nan,nan,nan,-
689,8361905,5438,4.60,1.960,15.874,nan,nan,nan,-
691,8480285,6037,4.35,3.260,29.667,nan,nan,nan,-
692,8557374,5608,4.90,1.140,2.462,nan,nan,nan,-
693,8738735,6121,4.50,2.160,15.660,nan,nan,nan,-
695,8805348,5980,4.36,2.800,29.908,nan,nan,nan,-
697,8878187,5779,4.05,4.240,3.032,nan,nan,nan,-
700,8962094,5601,4.37,1.710,9.361,nan,nan,nan,-
701,9002278,4869,4.70,1.230,5.715,nan,nan,nan,-
707,9458613,5933,4.27,1.830,5.668,nan,nan,nan,-
708,9530945,6036,4.53,1.960,7.693,nan,nan,nan,-
709,9578686,5468,4.53,2.160,21.384,nan,nan,nan,-
710,9590976,6500,4.00,1.250,3.887,nan,nan,nan,-
711,9597345,5488,4.45,1.500,3.619,nan,nan,nan,-
716,9846348,5845,4.50,6.800,26.893,nan,nan,nan,-
717,9873254,5412,4.96,0.950,3.602,nan,nan,nan,-
721,9964801,5812,4.10,2.760,13.724,nan,nan,nan,-
722,9965439,6133,4.63,2.640,46.407,nan,nan,nan,-
730,10227020,5599,4.39,1.640,7.384,nan,nan,nan,-
732,10265898,5360,4.59,2.600,1.260,nan,nan,nan,-
734,10272442,5719,4.70,3.400,24.544,nan,nan,nan,-
736,10340423,4157,4.55,1.380,6.739,nan,nan,nan,-
738,10358759,5711,4.54,3.800,10.338,nan,nan,nan,-
740,10395381,4711,4.64,2.210,17.672,nan,nan,nan,-
746,10526549,4681,4.55,2.640,9.274,nan,nan,nan,-
747,10583066,4357,4.68,3.200,6.029,nan,nan,nan,-
749,10601284,5374,4.78,1.660,3.941,nan,nan,nan,-
756,10872983,5787,4.51,1.560,2.567,nan,nan,nan,-
759,11018648,5401,4.56,4.200,32.625,nan,nan,nan,-
760,11138155,5887,4.62,10.900,4.959,nan,nan,nan,-
762,11153539,5779,4.60,2.500,4.499,nan,nan,nan,-
763,11242721,5788,4.39,12.600,19.651,nan,nan,nan,-
764,11304958,5263,4.37,4.700,41.440,nan,nan,nan,-
766,11403044,5913,4.47,4.000,4.126,nan,nan,nan,-
769,11460018,5461,4.64,2.300,4.281,nan,nan,nan,-
771,11465813,5517,4.40,15.700,670.650,nan,nan,nan,-
772,11493732,5885,4.41,13.100,61.257,nan,nan,nan,-
773,11507101,5667,4.62,2.300,38.378,nan,nan,nan,-
776,11812062,5309,4.83,5.500,3.729,nan,nan,nan,-
780,11918099,4833,4.67,2.030,2.337,nan,nan,nan,-
782,11960862,5733,4.41,5.500,6.575,nan,nan,nan,-
785,12070811,5380,4.72,2.800,12.393,nan,nan,nan,-
786,12110942,5638,4.71,1.880,3.690,nan,nan,nan,-
787,12366084,5615,4.53,2.800,4.431,nan,nan,nan,-
788,12404086,4950,4.63,3.000,26.395,nan,nan,nan,-
790,12470844,5176,5.06,2.460,8.472,nan,nan,nan,-
794,2713049,5744,4.49,2.200,2.539,nan,nan,nan,-
795,3114167,5455,4.80,3.500,6.770,nan,nan,nan,-
800,3342970,5938,4.61,3.200,2.711,nan,nan,nan,-
804,3641726,5136,4.53,2.600,9.029,nan,nan,nan,-
813,4275191,5357,4.73,7.700,3.896,nan,nan,nan,-
814,4476123,5236,4.86,2.800,22.367,nan,nan,nan,-
815,4544670,5344,4.49,33.000,34.844,nan,nan,nan,-
816,4664847,5699,4.50,4.300,7.748,nan,nan,nan,-
821,5021899,5408,4.41,3.600,21.813,nan,nan,nan,-
824,5164255,4829,4.44,9.600,15.376,nan,nan,nan,-
825,5252423,4735,4.58,1.580,4.715,nan,nan,nan,-
826,5272878,5557,4.84,2.590,6.366,nan,nan,nan,-
829,5358241,5858,4.57,2.100,9.752,nan,nan,nan,-
830,5358624,4915,4.90,9.770,3.526,nan,nan,nan,-
833,5376067,5781,4.66,44.000,3.951,nan,nan,nan,-
834,5436502,5614,4.60,1.100,2.091,nan,nan,nan,-
835,5456651,4817,4.95,2.250,11.763,nan,nan,nan,-
843,5881688,5784,4.40,5.900,4.190,nan,nan,nan,-
844,6022556,5381,4.81,3.600,3.710,nan,nan,nan,-
845,6032497,5646,4.44,3.500,16.330,nan,nan,nan,-
846,6061119,5612,4.60,16.200,27.808,nan,nan,nan,-
847,6191521,5469,4.56,5.400,80.872,nan,nan,nan,-
849,6276477,5303,4.47,2.400,10.355,nan,nan,nan,-
850,6291653,5236,4.55,8.400,10.526,nan,nan,nan,-
852,6422070,5448,4.47,2.100,3.762,nan,nan,nan,-
855,6522242,5316,4.59,12.200,41.408,nan,nan,nan,-
856,6526710,5858,4.59,15.000,39.749,nan,nan,nan,-
861,6685526,5066,4.63,1.790,2.237,nan,nan,nan,-
863,6784235,5651,4.59,2.700,3.168,nan,nan,nan,-
864,6849310,5337,4.77,2.600,9.767,nan,nan,nan,-
873,7118364,5470,4.78,1.940,4.347,nan,nan,nan,-
878,7303253,4749,4.28,3.000,23.589,nan,nan,nan,-
880,7366258,5512,4.49,1.410,2.383,nan,nan,nan,-
881,7373451,5053,4.82,3.310,21.022,nan,nan,nan,-
887,7458762,5601,4.53,2.500,7.411,nan,nan,nan,-
890,7585481,5976,4.56,8.200,8.099,nan,nan,nan,-
891,7663691,5851,4.59,3.100,10.007,nan,nan,nan,-
893,7685981,5729,4.46,2.300,4.408,nan,nan,nan,-
900,7938496,5692,4.33,4.600,13.810,nan,nan,nan,-
901,8013419,4213,4.72,5.120,12.733,nan,nan,nan,-
906,8226994,5017,4.56,0.990,4.148,nan,nan,nan,-
907,8247638,5634,4.35,1.660,4.791,nan,nan,nan,-
908,8255887,5391,4.25,8.500,4.708,nan,nan,nan,-
910,8414716,5017,4.86,2.670,5.392,nan,nan,nan,-
914,8552202,5479,4.96,1.980,3.887,nan,nan,nan,-
916,8628973,5401,4.48,4.000,3.315,nan,nan,nan,-
920,8689031,5330,4.86,2.920,21.804,nan,nan,nan,-
921,8689373,5046,4.71,1.700,3.784,nan,nan,nan,-
923,8883593,5669,4.60,3.200,5.743,nan,nan,nan,-
924,8951215,5951,4.53,3.900,39.476,nan,nan,nan,-
926,9077124,5741,4.56,3.500,3.166,nan,nan,nan,-
928,9140402,5450,4.53,2.560,2.494,nan,nan,nan,-
929,9141746,5820,4.42,8.700,6.492,nan,nan,nan,-
931,9166862,5714,4.78,11.100,3.856,nan,nan,nan,-
935,9347899,6345,4.70,1.960,9.617,nan,nan,nan,-
937,9406990,5349,4.68,2.420,20.835,nan,nan,nan,-
938,9415172,5342,4.58,1.280,1.046,nan,nan,nan,-
939,9466668,5649,4.57,1.110,1.620,nan,nan,nan,-
940,9479273,5284,4.63,3.500,6.105,nan,nan,nan,-
945,9605514,6059,4.59,2.550,25.847,nan,nan,nan,-
948,9761882,5298,4.95,2.400,24.587,nan,nan,nan,-
949,9766437,5733,4.70,3.100,12.533,nan,nan,nan,-
953,9820483,5491,4.58,4.500,3.584,nan,nan,nan,-
954,9823457,5677,4.64,2.900,8.115,nan,nan,nan,-
955,9825625,6121,4.51,2.800,7.039,nan,nan,nan,-
961,8561063,4188,4.56,3.190,0.453,nan,nan,nan,N
972,11013201,7500,4.00,1.730,7.823,nan,nan,nan,-
976,3441784,7822,4.28,89.000,52.569,nan,nan,nan,N
977,11192141,4250,2.00,63.500,1.354,nan,nan,nan,G
981,8607720,5064,3.36,3.070,3.998,nan,nan,nan,G
991,10154388,5681,4.07,2.700,12.062,nan,nan,nan,-
992,1432789,5648,4.65,1.850,9.932,nan,nan,nan,-
993,1718189,5616,4.79,1.300,13.061,nan,nan,nan,-
994,1431122,5398,4.46,1.280,4.299,nan,nan,nan,-
998,1432214,5814,4.60,28.000,161.788,nan,nan,nan,-
1001,1871056,5956,3.81,4.800,40.807,nan,nan,nan,-
1002,1865042,5112,4.82,1.360,3.482,nan,nan,nan,-
1005,5780460,4975,4.46,4.800,35.618,nan,nan,nan,-
1007,1725016,5665,4.47,2.130,7.408,nan,nan,nan,-
1013,6047498,5359,4.88,2.600,0.519,nan,nan,nan,-
1014,8125580,4630,4.60,2.710,17.317,nan,nan,nan,-
1015,8158127,6243,4.47,1.310,4.089,nan,nan,nan,-
1017,8174625,5350,4.41,3.400,17.445,nan,nan,nan,-
1019,8179973,4788,4.09,2.060,2.497,nan,nan,nan,-
1020,2309719,5786,4.13,59.000,54.356,nan,nan,nan,-
1022,2716853,5469,4.54,2.600,18.827,nan,nan,nan,-
1029,2164169,5739,4.48,3.000,32.312,nan,nan,nan,-
1030,2574338,6205,4.72,2.360,9.230,nan,nan,nan,-
1031,2584163,5688,4.46,2.040,14.559,nan,nan,nan,-
1032,2162635,4787,3.57,25.400,650.000,nan,nan,nan,G
1051,6131236,5825,4.69,2.310,6.797,nan,nan,nan,-
1052,5956342,6066,4.51,1.620,6.846,nan,nan,nan,-
1054,6032981,5118,4.39,18.500,3.323,nan,nan,nan,-
1059,6060203,5364,4.76,1.040,1.023,nan,nan,nan,-
1060,5880320,6400,4.50,1.430,4.758,nan,nan,nan,-
1061,6037187,5720,4.45,2.400,41.813,nan,nan,nan,-
1067,8246781,5955,4.44,37.000,185.023,nan,nan,nan,-
1069,8222813,5221,4.31,2.360,2.467,nan,nan,nan,-
1070,8240904,5634,4.44,2.450,6.618,nan,nan,nan,-
1072,8229696,5876,4.41,2.600,10.128,nan,nan,nan,-
1081,10149023,5909,4.73,2.200,9.955,nan,nan,nan,-
1082,10141900,5087,4.63,1.020,1.200,nan,nan,nan,-
1083,10157458,5575,4.58,1.800,7.337,nan,nan,nan,-
1086,10122255,5791,4.40,2.270,27.666,nan,nan,nan,-
1089,3247268,5915,4.42,5.300,12.218,nan,nan,nan,-
1094,2721030,5704,4.62,2.900,6.100,nan,nan,nan,-
1095,3329204,5470,4.60,8.500,51.598,nan,nan,nan,-
1096,3230491,5369,4.76,10.300,414.000,nan,nan,nan,-
1099,2853093,5665,4.95,6.100,161.527,nan,nan,nan,-
1101,3245969,4825,4.79,0.930,2.848,nan,nan,nan,-
1103,2860866,6288,4.50,5.800,90.139,nan,nan,nan,-
1106,3240158,5954,4.56,2.500,7.426,nan,nan,nan,-
1108,3218908,5350,4.73,1.010,1.475,nan,nan,nan,-
1109,3235672,4977,4.45,0.900,6.721,nan,nan,nan,-
1110,2837111,5689,4.51,1.620,8.735,nan,nan,nan,-
1112,3109930,5835,4.45,2.140,37.811,nan,nan,nan,-
1113,2854914,6132,4.39,2.900,25.934,nan,nan,nan,-
1115,3116412,5487,4.23,2.130,12.992,nan,nan,nan,-
1116,2849805,5776,4.49,1.570,3.749,nan,nan,nan,-
1117,3114811,6270,4.54,2.200,11.089,nan,nan,nan,-
1118,2853446,6054,4.34,2.700,7.373,nan,nan,nan,-
1127,6359320,5602,4.56,1.380,2.837,nan,nan,nan,-
1128,6362874,5281,4.76,1.410,0.975,nan,nan,nan,-
1129,6272413,4904,4.33,1.500,4.897,nan,nan,nan,-
1142,8288947,5141,4.69,1.700,3.756,nan,nan,nan,-
1148,8410727,6158,4.28,1.870,11.476,nan,nan,nan,-
1149,8349405,5195,4.57,1.100,7.169,nan,nan,nan,-
1151,8280511,5431,4.44,1.210,5.218,nan,nan,nan,-
1159,10354039,4886,4.48,4.200,64.616,nan,nan,nan,-
1161,10426656,5109,4.36,1.300,2.971,nan,nan,nan,-
1162,10528068,5833,4.28,4.400,158.692,nan,nan,nan,-
1163,10468940,5419,4.50,1.790,2.936,nan,nan,nan,-
1165,10337517,5549,4.27,1.050,4.293,nan,nan,nan,-
1166,10351231,5833,4.54,2.500,7.675,nan,nan,nan,-
1168,10460629,6209,4.23,3.800,432.129,nan,nan,nan,-
1169,10319385,5693,4.59,1.490,0.689,nan,nan,nan,-
1170,10482160,5558,4.94,2.100,7.344,nan,nan,nan,-
1174,10287723,4305,4.35,2.370,330.000,nan,nan,nan,-
1175,10350571,5394,4.59,1.650,17.000,nan,nan,nan,-
1191,3859628,5739,4.64,3.000,8.172,nan,nan,nan,-
1192,3644071,5399,4.35,36.000,201292.000,nan,nan,nan,-
1193,3942446,5486,4.37,10.200,119.063,nan,nan,nan,-
1198,3447722,6297,4.71,1.450,1.009,nan,nan,nan,-
1203,3962243,5812,4.55,2.400,14.128,nan,nan,nan,-
1204,3438507,6084,4.53,2.030,8.398,nan,nan,nan,-
1205,3869014,5951,4.50,2.250,8.638,nan,nan,nan,-
1206,3756801,5578,4.12,6.200,1548.000,nan,nan,nan,-
1207,3732821,5058,4.47,2.600,13.735,nan,nan,nan,-
1208,3962440,6293,4.43,6.600,288.882,nan,nan,nan,-
1209,3534076,5316,4.79,7.600,272.070,nan,nan,nan,-
1210,3962357,6156,4.74,2.140,14.554,nan,nan,nan,-
1212,3749134,5702,4.45,1.690,11.301,nan,nan,nan,-
1214,3660924,5538,4.35,1.380,4.241,nan,nan,nan,-
1215,3939150,6306,4.24,2.920,17.324,nan,nan,nan,-
1216,3839488,5842,4.33,1.790,11.131,nan,nan,nan,-
1218,3442055,5617,4.38,2.270,29.620,nan,nan,nan,-
1219,3440861,4972,4.44,0.620,3.504,nan,nan,nan,-
1220,4043190,4874,4.49,1.950,6.401,nan,nan,nan,-
1221,3640905,4972,3.39,2.940,30.160,nan,nan,nan,G
1222,4060815,4722,4.56,1.970,4.286,nan,nan,nan,-
1226,6621116,5045,4.47,34.000,137.760,nan,nan,nan,-
1230,6470149,4864,3.02,37.100,165.721,nan,nan,nan,G
1236,6677841,6562,4.46,2.600,12.310,nan,nan,nan,-
1238,6383821,5408,4.52,1.900,27.073,nan,nan,nan,-
1239,6607286,5849,4.60,1.390,0.783,nan,nan,nan,-
1240,6690082,5543,4.55,1.400,2.140,nan,nan,nan,-
1241,6448890,4857,3.23,3.840,10.503,nan,nan,nan,G
1242,6607447,6234,4.50,52.000,99.644,nan,nan,nan,-
1245,6693640,6119,4.52,2.070,13.720,nan,nan,nan,-
1246,6441738,6032,4.43,2.580,19.037,nan,nan,nan,-
1257,8751933,5142,4.29,7.100,86.648,nan,nan,nan,-
1258,8630788,5517,4.72,2.200,14.646,nan,nan,nan,-
1261,8678594,5760,4.55,2.020,15.195,nan,nan,nan,-
1264,8612847,5418,4.62,3.200,14.132,nan,nan,nan,-
1268,8813698,6064,4.43,12.000,268.942,nan,nan,nan,-
1271,8631160,6374,4.23,10.500,161.859,nan,nan,nan,-
1273,8806072,5468,4.60,3.500,40.055,nan,nan,nan,-
1274,8800954,5141,4.58,4.730,362.000,nan,nan,nan,-
1275,8583696,5427,4.43,3.200,50.286,nan,nan,nan,-
1276,8804283,5440,4.85,1.230,13.261,nan,nan,nan,-
1278,8609450,5876,4.58,1.290,9.221,nan,nan,nan,-
1279,8628758,5582,4.81,0.880,9.652,nan,nan,nan,-
1281,8742590,5546,4.62,2.000,49.478,nan,nan,nan,-
1282,8822366,6060,4.25,3.000,30.864,nan,nan,nan,-
1283,8700771,5671,3.98,1.460,8.092,nan,nan,nan,N
1288,10790387,6130,4.42,10.870,117.931,nan,nan,nan,-
1299,10864656,4950,3.46,9.600,52.501,nan,nan,nan,G
1301,10538176,5414,4.81,2.540,12.699,nan,nan,nan,-
1303,10867062,5239,4.22,4.280,34.298,nan,nan,nan,-
1304,10744335,5733,4.65,1.550,4.597,nan,nan,nan,-
1306,10858691,5714,4.52,1.330,1.800,nan,nan,nan,-
1307,10973814,5559,4.40,2.600,20.342,nan,nan,nan,-
1308,10586208,5709,4.50,2.160,23.585,nan,nan,nan,-
1309,10854768,6869,4.27,2.800,10.117,nan,nan,nan,-
1310,10964440,5800,4.52,2.200,19.130,nan,nan,nan,-
1311,10713616,5920,4.20,4.200,83.578,nan,nan,nan,-
1312,10963242,6157,4.64,1.680,6.147,nan,nan,nan,-
1314,10585852,5033,3.70,3.470,8.575,nan,nan,nan,G
1315,10928043,6160,4.32,1.470,6.846,nan,nan,nan,-
1316,10794087,5721,4.00,1.470,7.650,nan,nan,nan,N
1323,4076098,5666,4.69,6.400,3.990,nan,nan,nan,-
1325,4282872,5589,4.83,4.600,10.035,nan,nan,nan,-
1328,4074736,5425,4.70,5.800,80.967,nan,nan,nan,-
1332,4455231,5661,4.35,1.650,6.097,nan,nan,nan,-
1335,4155328,5970,4.03,8.600,127.833,nan,nan,nan,-
1336,4077526,5843,4.38,1.700,4.458,nan,nan,nan,-
1338,4466677,5597,4.43,1.490,3.223,nan,nan,nan,-
1339,4135665,5533,4.34,1.650,4.168,nan,nan,nan,-
1341,4650674,5933,4.40,1.650,4.514,nan,nan,nan,-
1342,4275721,5972,4.41,2.140,8.182,nan,nan,nan,-
1344,4136466,5731,4.57,1.100,4.488,nan,nan,nan,-
1347,7037540,5347,4.48,14.760,14.406,nan,nan,nan,N
1355,7211141,5529,4.97,5.200,51.930,nan,nan,nan,-
1356,7363829,5679,4.42,9.100,384.026,nan,nan,nan,-
1357,6719086,5015,4.44,2.830,3.014,nan,nan,nan,-
1359,6946199,5720,4.53,3.500,37.101,nan,nan,nan,-
1360,7102227,4953,4.66,0.780,0.764,nan,nan,nan,-
1362,6837146,5106,4.61,2.700,20.513,nan,nan,nan,-
1363,6936909,5702,4.64,2.070,3.547,nan,nan,nan,-
1364,6962977,5311,4.47,1.540,2.581,nan,nan,nan,-
1369,7287415,5778,4.47,1.500,3.016,nan,nan,nan,-
1370,6924203,5489,4.67,1.870,6.884,nan,nan,nan,-
1372,6880531,5760,4.55,2.200,69.627,nan,nan,nan,-
1375,6766634,6169,4.36,6.780,321.214,nan,nan,nan,N
1377,7211469,6027,4.41,1.820,11.297,nan,nan,nan,-
1378,7375795,5234,4.48,1.200,19.301,nan,nan,nan,N
1379,7211221,5635,4.83,1.150,5.622,nan,nan,nan,-
1385,9278553,5848,4.76,64.000,18.610,nan,nan,nan,-
1387,8949247,5696,4.47,47.000,23.800,nan,nan,nan,-
1393,9202151,3872,4.69,2.300,1.695,nan,nan,nan,-
1395,8935810,5279,4.83,3.200,6.230,nan,nan,nan,-
1398,9269281,5542,4.53,3.300,5.823,nan,nan,nan,-
1402,9034103,5738,4.74,2.250,7.140,nan,nan,nan,-
1405,9264949,6009,4.61,2.370,11.419,nan,nan,nan,-
1406,9271752,6027,4.49,2.900,11.361,nan,nan,nan,-
1407,9007866,5487,4.81,0.780,1.387,nan,nan,nan,-
1409,9391208,5593,4.38,3.800,16.561,nan,nan,nan,-
1410,9391506,5929,4.54,2.530,15.750,nan,nan,nan,-
1412,8950853,5997,4.40,2.510,37.813,nan,nan,nan,-
1413,9006449,5394,4.44,1.530,12.645,nan,nan,nan,-
1421,11342550,5658,4.45,9.400,485.000,nan,nan,nan,-
1423,11177707,5288,4.77,5.200,124.419,nan,nan,nan,-
1424,11611600,4667,4.72,1.470,1.220,nan,nan,nan,-
1426,11122894,5854,4.43,3.200,38.873,nan,nan,nan,-
1427,11129738,3979,4.74,1.370,2.613,nan,nan,nan,-
1428,11401182,4757,4.51,1.460,0.928,nan,nan,nan,-
1429,11030711,5595,4.58,4.800,205.917,nan,nan,nan,-
1430,11176127,4502,4.60,2.240,10.475,nan,nan,nan,-
1431,11075279,5433,4.49,8.450,345.161,nan,nan,nan,-
1432,11014932,5675,4.65,1.190,2.927,nan,nan,nan,-
1433,11288505,5560,4.83,2.200,19.808,nan,nan,nan,-
1434,11493431,4731,4.47,1.010,2.343,nan,nan,nan,-
1435,11037335,5744,4.70,2.150,10.446,nan,nan,nan,-
1437,11599038,5791,4.46,1.790,7.018,nan,nan,nan,-
1438,11193263,5596,4.43,1.400,6.911,nan,nan,nan,-
1440,11032227,5970,4.68,1.630,7.193,nan,nan,nan,-
1441,11356260,5575,4.42,1.690,8.507,nan,nan,nan,-
1442,11600889,5469,4.24,1.230,0.669,nan,nan,nan,-
1444,11043167,6101,4.25,3.500,44.931,nan,nan,nan,-
1452,7449844,6834,4.10,23.000,1.152,nan,nan,nan,E
1457,9643874,5364,4.62,7.400,8.028,nan,nan,nan,-
1458,12120943,5751,4.86,4.200,8.981,nan,nan,nan,-
1463,7672940,6020,4.38,16.290,580.000,nan,nan,nan,N
1466,9512981,4768,4.45,9.300,281.563,nan,nan,nan,-
1470,9480310,5645,4.65,3.500,15.434,nan,nan,nan,-
1472,7761545,5455,4.92,6.100,85.352,nan,nan,nan,-
1473,7499398,5396,4.54,7.000,23.020,nan,nan,nan,-
1478,12403119,5441,4.73,5.260,76.134,nan,nan,nan,-
1484,11760959,4753,4.56,2.080,3.470,nan,nan,nan,-
1486,7898352,5688,4.62,2.800,30.184,nan,nan,nan,-
1488,9589323,4984,4.51,2.100,3.950,nan,nan,nan,-
1494,11821363,4559,4.54,2.300,8.196,nan,nan,nan,-
1495,7629518,5661,4.50,2.800,15.595,nan,nan,nan,-
1496,4828341,5667,4.49,11.100,36.128,nan,nan,nan,-
1498,9636135,5941,4.67,1.350,2.421,nan,nan,nan,-
1499,7841925,5264,4.38,0.660,0.841,nan,nan,nan,-
1501,7439316,4659,4.51,1.400,2.617,nan,nan,nan,-
1503,12400538,5356,4.90,3.970,150.241,nan,nan,nan,-
1505,9813499,5701,4.54,2.220,5.033,nan,nan,nan,-
1506,12254792,5582,4.62,3.100,40.428,nan,nan,nan,-
1507,12020218,5881,4.54,2.800,21.359,nan,nan,nan,-
1508,7690844,5695,4.93,3.010,22.046,nan,nan,nan,-
1510,11870545,4772,4.79,1.470,0.840,nan,nan,nan,-
1511,7901948,5520,4.61,1.740,2.579,nan,nan,nan,-
1516,12418724,6092,4.56,3.000,20.553,nan,nan,nan,-
1517,7456001,5815,4.42,3.200,40.068,nan,nan,nan,-
1518,7549209,5563,4.57,2.000,27.507,nan,nan,nan,-
1519,7663405,4994,4.68,1.460,5.144,nan,nan,nan,-
1520,9765975,5235,4.51,1.900,18.458,nan,nan,nan,-
1522,12266636,5609,4.41,2.320,33.385,nan,nan,nan,-
1525,7869917,6680,4.24,2.400,7.715,nan,nan,nan,-
1526,9824805,6011,4.68,1.420,4.444,nan,nan,nan,-
1527,7768451,5470,4.24,4.200,192.675,nan,nan,nan,-
1528,7691260,5087,4.95,0.950,3.990,nan,nan,nan,-
1529,9821454,6074,4.53,1.230,11.868,nan,nan,nan,-
1530,11954842,5973,4.41,1.890,12.985,nan,nan,nan,-
1532,11656246,6225,4.30,2.150,18.114,nan,nan,nan,-
1533,7808587,6122,4.43,1.660,6.242,nan,nan,nan,-
1534,4741126,6193,4.42,0.950,7.639,nan,nan,nan,-
1535,11669125,5924,4.33,2.220,70.698,nan,nan,nan,-
1536,12159249,5848,4.41,1.280,3.744,nan,nan,nan,-
1549,8053552,5401,4.36,74.000,29.481,nan,nan,nan,-
1553,7951018,5942,4.51,7.400,52.759,nan,nan,nan,-
1561,4940438,5659,4.48,26.000,9.086,nan,nan,nan,-
1563,5219234,4918,4.51,2.160,3.205,nan,nan,nan,-
1564,5184584,5709,4.92,5.100,53.450,nan,nan,nan,-
1567,5438099,5027,4.52,2.010,4.646,nan,nan,nan,-
1569,8009350,4639,4.61,2.880,13.752,nan,nan,nan,-
1570,8082001,5863,4.54,2.850,6.339,nan,nan,nan,-
1572,10004519,5920,4.59,2.460,9.803,nan,nan,nan,-
1573,5031857,5838,4.57,1.620,7.137,nan,nan,nan,-
1574,10028792,5537,4.58,0.780,5.833,nan,nan,nan,-
1577,12506770,4165,4.61,1.460,2.806,nan,nan,nan,-
1581,7939330,5301,4.57,2.300,29.539,nan,nan,nan,-
1582,4918309,5384,4.80,7.000,186.399,nan,nan,nan,-
1583,12602568,5619,4.62,2.170,8.047,nan,nan,nan,-
1585,5470739,5514,4.66,2.400,19.179,nan,nan,nan,-
1586,10022908,4692,4.70,1.550,6.991,nan,nan,nan,-
1587,9932970,5007,4.54,18.000,52.971,nan,nan,nan,-
1591,10028140,5130,4.97,3.010,19.657,nan,nan,nan,-
1593,5289854,5676,4.54,2.200,9.690,nan,nan,nan,-
1595,10006581,5669,4.51,3.000,40.110,nan,nan,nan,-
1596,10027323,4656,4.39,1.340,5.924,nan,nan,nan,-
1597,5039228,6443,4.28,2.680,7.797,nan,nan,nan,N
1598,10004738,5565,4.52,1.470,13.931,nan,nan,nan,-
1599,5474613,5627,4.48,2.100,20.417,nan,nan,nan,-
1601,5438757,5502,4.60,1.590,10.351,nan,nan,nan,-
1602,4860678,5596,4.58,1.720,9.977,nan,nan,nan,-
1603,5177104,5995,4.67,1.660,3.022,nan,nan,nan,-
1606,9886661,5377,4.57,1.600,5.083,nan,nan,nan,-
1608,10055126,6030,4.38,1.850,9.176,nan,nan,nan,-
1609,5009743,6063,4.45,2.400,41.698,nan,nan,nan,-
1613,6268648,5945,4.41,1.060,15.866,nan,nan,nan,N
1622,7287683,7507,4.06,3.600,69.837,nan,nan,nan,-
1626,6387542,5439,4.53,2.050,2.535,nan,nan,nan,-
1629,8685497,5779,4.37,1.490,4.410,nan,nan,nan,-
1630,9017682,5509,4.58,1.700,11.305,nan,nan,nan,-
1632,9277896,6209,4.30,1.360,4.595,nan,nan,nan,-
1633,9401997,5220,4.65,1.710,32.299,nan,nan,nan,-
1639,10749128,6044,4.45,1.360,9.982,nan,nan,nan,-
1641,10879038,5798,4.51,1.360,4.854,nan,nan,nan,-
1643,10990917,5853,4.42,2.060,11.046,nan,nan,nan,-
1647,11153121,5576,4.36,1.090,6.331,nan,nan,nan,-
1648,11177543,5266,4.66,1.410,38.325,nan,nan,nan,-
1650,11337372,5426,4.58,2.510,6.532,nan,nan,nan,-
1651,11337833,5774,4.60,2.700,51.300,nan,nan,nan,-
1655,11547505,5668,4.44,1.530,0.938,nan,nan,nan,-
1656,4471747,5826,4.42,2.200,51.390,nan,nan,nan,-
1659,4650733,6350,4.50,2.700,29.538,nan,nan,nan,-
1660,4830605,5729,4.96,1.980,35.638,nan,nan,nan,-
1662,4844004,5262,4.84,1.630,0.784,nan,nan,nan,-
1665,4932442,5925,4.69,0.960,5.915,nan,nan,nan,-
1669,5183357,6099,4.45,2.230,61.039,nan,nan,nan,-
1672,5269467,4394,4.55,1.890,33.867,nan,nan,nan,-
1677,5526717,5513,4.95,0.810,8.512,nan,nan,nan,-
1685,6049190,6211,4.46,3.600,70.465,nan,nan,nan,-
1686,6149553,3414,4.95,1.330,56.867,nan,nan,nan,-
1688,6310636,5513,4.50,1.120,0.921,nan,nan,nan,-
1693,6696462,5384,4.54,2.300,3.404,nan,nan,nan,-
1700,7220429,4858,4.22,3.700,8.038,nan,nan,nan,-
1705,7522911,6011,4.55,2.800,20.499,nan,nan,nan,-
1706,7626370,5067,4.22,1.320,1.921,nan,nan,nan,-
1707,7703955,5501,4.50,3.400,96.101,nan,nan,nan,-
1708,7750419,5671,4.61,2.200,32.774,nan,nan,nan,-
1710,7815744,5169,4.88,1.720,14.204,nan,nan,nan,-
1713,8230616,4105,4.55,1.320,2.241,nan,nan,nan,-
1715,9836959,6061,4.16,1.880,105.013,nan,nan,nan,-
1717,9895006,5382,4.31,1.560,10.562,nan,nan,nan,-
1718,9896558,5892,4.36,3.800,67.667,nan,nan,nan,-
1720,10015937,5189,4.85,2.600,59.663,nan,nan,nan,-
1722,10080248,5582,4.56,1.770,14.877,nan,nan,nan,-
1723,10213902,5891,4.87,3.500,59.622,nan,nan,nan,-
1724,10214162,5753,4.46,3.400,17.425,nan,nan,nan,-
1726,8242434,4665,4.18,1.840,44.964,nan,nan,nan,-
1727,6185331,5578,4.79,5.800,49.770,nan,nan,nan,-
1733,8396405,5101,4.66,2.300,19.181,nan,nan,nan,-
1736,6604328,5831,4.87,2.480,31.003,nan,nan,nan,-
1739,7199906,5677,4.63,2.100,220.657,nan,nan,nan,-
1746,8197343,5694,4.70,1.860,11.792,nan,nan,nan,-
1749,6786348,5532,4.88,2.100,26.964,nan,nan,nan,-
1750,6209677,5589,4.47,1.300,7.769,nan,nan,nan,-
1754,8651389,5705,4.47,2.540,15.136,nan,nan,nan,N
1761,4067336,6146,4.61,9.100,10.127,nan,nan,nan,-
1762,5387843,5726,4.52,2.230,0.871,nan,nan,nan,-
1773,10153011,5144,4.47,44.000,83.097,nan,nan,nan,-
1783,10005758,6015,4.69,8.500,134.480,nan,nan,nan,-
1787,5864975,5605,4.97,8.000,98.719,nan,nan,nan,-
1790,6504954,5700,4.47,6.700,130.351,nan,nan,nan,-
1793,5731623,5876,4.50,32.000,3.262,nan,nan,nan,-
1814,5621125,6830,4.32,4.400,14.800,nan,nan,nan,-
1816,8624520,5083,4.51,5.700,10.241,nan,nan,nan,-
1824,2989404,5978,4.21,1.810,1.678,nan,nan,nan,-
1826,6468138,5726,4.75,2.590,134.252,nan,nan,nan,-
1828,11875734,5415,4.25,4.700,99.747,nan,nan,nan,-
1831,11601584,5167,4.66,1.040,4.385,nan,nan,nan,-
1850,8826168,5697,4.92,2.150,11.551,nan,nan,nan,-
1852,9763348,5939,4.41,2.430,15.774,nan,nan,nan,N
1853,8804397,5988,4.60,2.120,60.086,nan,nan,nan,-
1862,7286173,5535,4.55,2.300,56.435,nan,nan,nan,-
1864,4149450,5544,3.84,2.730,3.215,nan,nan,nan,-
1872,9883311,5314,4.73,6.900,30.523,nan,nan,nan,-
1873,4939346,5914,4.73,5.400,71.310,nan,nan,nan,-
1874,8978528,4160,4.48,1.620,7.416,nan,nan,nan,-
1876,11622600,4230,4.39,2.730,82.532,nan,nan,nan,-
1878,3098810,6041,4.36,3.200,40.810,nan,nan,nan,-
1882,6205228,5814,4.66,1.830,3.771,nan,nan,nan,-
1885,11413812,5738,4.54,1.970,5.654,nan,nan,nan,-
1888,10063802,6530,4.26,4.300,120.019,nan,nan,nan,-
1891,8680979,4970,4.74,1.260,8.260,nan,nan,nan,-
1893,8689793,5827,4.59,1.500,3.555,nan,nan,nan,-
1894,11673802,4815,2.87,17.100,5.288,nan,nan,nan,G
1897,5695524,5947,4.38,2.700,59.770,nan,nan,nan,-
1898,7668663,5795,4.42,1.560,6.498,nan,nan,nan,-
1899,7047922,5595,4.33,2.600,19.762,nan,nan,nan,-
1901,3629967,5868,4.60,2.070,85.654,nan,nan,nan,-
1902,5809954,3818,4.50,20.000,137.865,nan,nan,nan,-
1906,11773328,5216,4.60,15.000,8.710,nan,nan,nan,-
1915,9101496,5744,4.67,1.590,6.562,nan,nan,nan,-
1917,10074466,6111,4.48,2.700,35.012,nan,nan,nan,-
1921,7755636,6523,4.28,3.000,16.005,nan,nan,nan,-
1922,9411166,5778,4.71,1.940,1.955,nan,nan,nan,-
1924,5108214,5663,3.86,1.350,2.119,nan,nan,nan,-
1925,9955598,5333,3.71,1.120,68.958,nan,nan,nan,G
1928,5770074,5797,4.47,2.800,63.038,nan,nan,nan,-
1929,10136549,5649,4.12,1.430,3.293,nan,nan,nan,-
1930,5511081,5928,4.06,1.360,9.341,nan,nan,nan,-
1932,5202905,8006,3.85,5.200,22.825,nan,nan,nan,-
1933,9072190,5566,4.64,2.600,49.101,nan,nan,nan,-
1935,5396122,5658,4.73,10.800,15.444,nan,nan,nan,-
1938,9651234,5071,4.66,2.300,96.915,nan,nan,nan,-
1945,11656918,5365,4.55,1.600,17.119,nan,nan,nan,-
1946,10844890,5540,4.47,2.320,8.295,nan,nan,nan,-
1950,3118797,5186,4.67,3.300,66.416,nan,nan,nan,-
1952,7747425,5737,4.44,1.250,5.196,nan,nan,nan,-
1955,9892816,6282,4.71,2.060,15.170,nan,nan,nan,-
1960,6949061,5976,4.41,1.600,8.969,nan,nan,nan,-
1962,5513648,5923,4.20,2.370,32.858,nan,nan,nan,N
1965,11657891,5465,4.73,1.490,2.515,nan,nan,nan,-
1967,6205897,4759,4.43,1.450,4.418,nan,nan,nan,-
1968,7948784,6082,4.64,3.600,10.088,nan,nan,nan,-
1970,9650808,5525,4.44,3.000,21.964,nan,nan,nan,-
1974,7289577,5329,4.66,2.900,109.444,nan,nan,nan,-
1975,8543100,5608,4.57,2.310,7.560,nan,nan,nan,-
1976,2693736,5121,4.57,2.100,12.124,nan,nan,nan,-
1984,10094670,5972,4.54,1.980,22.064,nan,nan,nan,-
1986,8257205,5115,4.11,7.500,148.457,nan,nan,nan,-
1990,11614617,5865,4.78,2.390,24.757,nan,nan,nan,-
1992,11450414,5817,4.59,1.690,12.800,nan,nan,nan,-
1997,10384798,5701,4.50,2.500,38.505,nan,nan,nan,-
2004,12154526,5544,4.47,2.170,56.189,nan,nan,nan,-
2009,2449431,5591,4.46,2.200,86.749,nan,nan,nan,-
2010,5631630,6527,4.30,2.500,25.963,nan,nan,nan,-
2014,6707908,5451,4.53,2.400,2.466,nan,nan,nan,-
2016,8492026,5866,4.55,1.500,4.306,nan,nan,nan,-
2018,9973109,5448,4.36,2.500,27.495,nan,nan,nan,-
2020,9349482,4350,4.47,2.600,110.966,nan,nan,nan,-
2024,4544907,5570,4.38,2.300,46.879,nan,nan,nan,-
2028,7102316,5424,4.54,2.700,37.053,nan,nan,nan,-
2032,2985767,5425,4.51,1.260,14.080,nan,nan,nan,-
2033,2304320,4957,4.66,1.510,16.541,nan,nan,nan,-
2040,10480915,5741,4.51,2.200,19.586,nan,nan,nan,-
2043,3448130,5764,4.52,2.400,78.546,nan,nan,nan,-
2046,10663396,5556,4.29,2.210,23.899,nan,nan,nan,-
2049,9649706,6052,4.44,1.350,1.569,nan,nan,nan,-
2051,7265298,5929,4.45,1.590,11.032,nan,nan,nan,-
2053,2307415,6080,4.34,1.450,4.613,nan,nan,nan,-
2055,3128552,5530,4.67,1.940,8.679,nan,nan,nan,-
2059,12301181,4536,4.52,0.800,6.147,nan,nan,nan,-
2062,6774880,5837,4.50,2.500,34.352,nan,nan,nan,-
2063,7449541,5497,4.79,1.570,3.007,nan,nan,nan,-
2064,2579043,6081,4.52,2.110,6.312,nan,nan,nan,-
2066,3239671,5766,4.64,3.500,147.972,nan,nan,nan,-
2067,9304101,5583,3.79,2.870,13.245,nan,nan,nan,-
2069,11360571,6096,4.37,3.630,77.256,nan,nan,nan,N
2071,6035124,5273,4.03,2.000,3.857,nan,nan,nan,-
2072,12058147,5832,4.58,1.020,1.543,nan,nan,nan,-
2073,8164257,4877,4.49,1.700,6.475,nan,nan,nan,-
2074,8866137,4996,4.68,2.300,33.418,nan,nan,nan,-
2076,9517393,5856,5.01,2.800,56.777,nan,nan,nan,-
2079,9473078,5353,4.32,0.660,0.694,nan,nan,nan,-
2081,2853780,5081,3.60,4.130,6.214,nan,nan,nan,G
2082,9472000,5862,4.72,1.970,31.588,nan,nan,nan,-
2083,7097965,5924,4.28,2.200,7.721,nan,nan,nan,-
2086,6768394,5915,4.14,2.200,7.132,nan,nan,nan,-
2092,6696580,5999,4.65,2.800,25.563,nan,nan,nan,-
2093,6525946,6287,4.50,2.170,6.783,nan,nan,nan,-
2096,9307509,4890,4.45,1.700,9.763,nan,nan,nan,-
2097,10158729,5998,4.45,2.300,58.600,nan,nan,nan,-
2098,6105462,6193,4.25,2.420,25.082,nan,nan,nan,-
2099,3120355,5896,4.61,2.800,78.097,nan,nan,nan,-
2100,6047072,5683,4.54,1.700,4.271,nan,nan,nan,-
2102,7008211,5100,4.50,3.600,187.746,nan,nan,nan,-
2103,7620413,5553,4.49,1.240,2.543,nan,nan,nan,-
2105,8165946,5967,4.47,1.360,6.422,nan,nan,nan,-
2107,9225395,5370,4.86,2.200,81.317,nan,nan,nan,-
2108,10709622,5814,4.35,3.400,51.329,nan,nan,nan,-
2113,7207061,5177,4.58,2.380,12.331,nan,nan,nan,-
2116,8164012,5983,4.63,1.480,1.253,nan,nan,nan,-
2122,4262581,5541,4.53,1.670,37.646,nan,nan,nan,-
2123,8591693,5774,4.53,2.300,29.456,nan,nan,nan,-
2126,3546060,4660,4.61,2.400,9.693,nan,nan,nan,-
2128,7019489,5283,4.65,20.000,24.260,nan,nan,nan,-
2131,10549023,6471,4.73,2.600,14.363,nan,nan,nan,-
2133,8219268,4712,2.85,14.900,6.247,nan,nan,nan,G
2134,4254466,5575,4.42,2.300,42.300,nan,nan,nan,-
2135,9904006,6062,4.33,2.550,55.188,nan,nan,nan,-
2137,9364609,5280,4.23,2.810,14.974,nan,nan,nan,-
2138,5022828,9355,4.11,2.400,23.555,nan,nan,nan,-
2140,8233702,5502,4.67,2.530,41.698,nan,nan,nan,-
2143,11403339,5380,4.72,1.140,4.790,nan,nan,nan,-
2144,8260902,5222,4.23,4.320,38.670,nan,nan,nan,-
2145,8381204,5787,4.45,1.690,8.326,nan,nan,nan,-
2147,10404582,5573,4.72,1.750,37.866,nan,nan,nan,-
2148,6021193,5503,3.90,1.610,3.615,nan,nan,nan,-
2152,9641481,5474,4.93,2.040,42.193,nan,nan,nan,-
2153,10253547,6286,4.41,1.300,25.746,nan,nan,nan,-
2154,12505076,5605,4.62,2.600,11.930,nan,nan,nan,-
2155,12116380,5389,4.55,1.460,4.339,nan,nan,nan,-
2158,5211199,5250,4.22,1.590,4.562,nan,nan,nan,-
2160,5546761,5564,4.92,1.410,15.409,nan,nan,nan,-
2162,9205938,5858,4.59,1.780,108.588,nan,nan,nan,-
2163,11358389,5759,4.43,1.950,10.665,nan,nan,nan,-
2164,7204981,5337,4.92,1.330,5.123,nan,nan,nan,-
2168,11308499,5926,4.54,1.370,3.282,nan,nan,nan,-
2175,9022166,5293,4.58,1.350,26.847,nan,nan,nan,-
2182,6962109,5276,4.60,2.400,17.133,nan,nan,nan,-
2183,5706595,5610,4.67,1.270,4.579,nan,nan,nan,-
2185,8611781,5615,4.37,2.070,76.961,nan,nan,nan,-
2186,3097926,4880,4.47,2.900,14.980,nan,nan,nan,-
2188,10518424,5862,4.49,1.600,6.744,nan,nan,nan,-
2194,3548044,5755,4.58,1.840,34.764,nan,nan,nan,-
2195,11401767,6290,4.58,2.500,20.054,nan,nan,nan,-
2201,2141783,5827,4.30,2.900,116.527,nan,nan,nan,-
2204,8494542,6209,4.12,3.080,10.861,nan,nan,nan,-
2205,9992325,4799,4.48,3.000,24.086,nan,nan,nan,-
2206,11073656,5521,4.46,1.490,1.834,nan,nan,nan,-
2208,10531955,5692,4.47,0.730,2.345,nan,nan,nan,N
2209,8168187,5484,4.54,1.160,18.302,nan,nan,nan,-
2212,10203349,5710,4.54,1.820,17.146,nan,nan,nan,-
2213,7457296,5026,4.39,1.600,3.971,nan,nan,nan,-
2216,4248120,5361,4.39,2.400,23.340,nan,nan,nan,-
2218,12058204,5539,4.57,1.470,5.535,nan,nan,nan,-
2220,6871071,5738,4.48,1.250,1.898,nan,nan,nan,-
2221,6287313,5808,4.44,2.160,10.629,nan,nan,nan,-
2222,9289704,7644,4.28,4.330,34.132,nan,nan,nan,N
2224,8892157,5591,4.55,1.390,3.731,nan,nan,nan,-
2226,11520459,5224,4.49,2.600,8.464,nan,nan,nan,-
2227,10600955,5555,4.40,2.290,65.646,nan,nan,nan,-
2232,2854181,5546,4.49,3.500,101.134,nan,nan,nan,-
2233,8963721,5474,4.38,1.630,1.811,nan,nan,nan,-
2236,10723367,5615,4.95,1.800,12.127,nan,nan,nan,-
2237,5005121,5828,4.59,2.900,76.424,nan,nan,nan,-
2243,4770617,5935,4.70,1.590,5.185,nan,nan,nan,-
2245,4454934,5675,4.33,2.600,33.470,nan,nan,nan,-
2246,9458343,5812,4.50,1.480,11.895,nan,nan,nan,-
2247,7802719,4362,4.61,0.890,4.457,nan,nan,nan,-
2252,6206214,6137,4.28,1.580,13.540,nan,nan,nan,-
2253,8959839,5937,4.54,2.000,22.708,nan,nan,nan,-
2255,7672097,5551,4.82,1.950,7.971,nan,nan,nan,-
2256,9112931,4226,4.46,2.700,10.712,nan,nan,nan,-
2257,9071593,5356,4.90,2.500,32.563,nan,nan,nan,-
2260,11811193,6228,4.52,0.970,6.118,nan,nan,nan,-
2263,8613535,5993,4.58,1.900,29.968,nan,nan,nan,-
2264,12256520,5408,4.37,2.200,33.242,nan,nan,nan,-
2269,11774303,6271,4.60,2.120,0.614,nan,nan,nan,-
2271,10329469,5000,4.70,2.200,55.823,nan,nan,nan,-
2272,9654875,7274,3.94,1.500,1.341,nan,nan,nan,-
2276,3458028,6921,3.96,3.100,1.443,nan,nan,nan,-
2278,3342794,6030,4.34,1.110,4.920,nan,nan,nan,-
2279,3661886,5926,4.50,1.160,12.509,nan,nan,nan,-
2280,2439243,5571,4.82,2.400,26.021,nan,nan,nan,-
2281,9221517,5000,4.55,0.840,0.770,nan,nan,nan,-
2282,6751874,5814,4.71,1.430,6.892,nan,nan,nan,-
2285,9945370,5623,4.57,3.500,37.945,nan,nan,nan,-
2286,8973129,5340,4.93,1.850,24.175,nan,nan,nan,-
2288,3440978,5108,4.48,2.400,38.103,nan,nan,nan,-
2289,3867615,6044,4.38,2.200,62.785,nan,nan,nan,-
2290,12121570,4969,4.89,1.850,91.502,nan,nan,nan,-
2291,8410415,5294,4.78,2.300,44.292,nan,nan,nan,-
2294,6934986,5731,4.50,2.400,131.485,nan,nan,nan,-
2295,4049901,5250,4.45,0.670,16.290,nan,nan,nan,-
2296,11498128,5663,4.43,2.200,106.249,nan,nan,nan,-
2297,5342473,5780,4.35,1.540,4.645,nan,nan,nan,-
2302,7542813,5984,4.43,1.770,16.858,nan,nan,nan,-
2304,8042453,5665,4.63,1.550,11.174,nan,nan,nan,-
2308,3749978,5513,4.53,3.000,28.503,nan,nan,nan,-
2309,10010440,6082,4.57,2.600,53.597,nan,nan,nan,-
2310,11718144,5607,4.89,2.000,16.459,nan,nan,nan,-
2312,10026544,5011,4.95,2.410,176.277,nan,nan,nan,-
2313,10132832,5707,4.58,2.100,16.077,nan,nan,nan,-
2315,6062929,5023,4.93,2.020,22.134,nan,nan,nan,-
2316,7504778,5987,4.43,2.300,17.138,nan,nan,nan,-
2317,10684670,5659,4.33,1.230,3.789,nan,nan,nan,-
2319,9003401,6283,4.31,1.720,21.104,nan,nan,nan,-
2321,5978559,6082,4.57,2.210,95.609,nan,nan,nan,-
2323,8872048,5110,4.29,1.900,58.343,nan,nan,nan,-
2324,7746958,3240,4.90,0.320,1.205,nan,nan,nan,N
2327,10730703,5289,4.63,1.380,5.600,nan,nan,nan,-
2328,8007644,5610,4.63,2.200,25.203,nan,nan,nan,-
2331,12401863,5803,4.42,1.350,2.833,nan,nan,nan,-
2332,5534941,5193,4.01,1.370,3.701,nan,nan,nan,-
2333,11121752,5945,4.21,1.360,3.931,nan,nan,nan,-
2335,2990873,5590,4.30,1.900,16.224,nan,nan,nan,-
2337,5599774,4961,4.58,2.300,8.496,nan,nan,nan,-
2338,8099138,5645,4.55,2.000,66.183,nan,nan,nan,-
2340,8681734,5502,4.40,1.800,7.685,nan,nan,nan,-
2342,10212441,5877,4.30,1.440,15.045,nan,nan,nan,-
2344,8247771,4328,4.66,1.010,1.119,nan,nan,nan,-
2345,5629538,5875,4.41,1.910,15.187,nan,nan,nan,-
2347,8235924,3972,4.69,1.010,0.588,nan,nan,nan,-
2348,6941084,5834,4.40,3.000,85.743,nan,nan,nan,-
2351,1872821,5517,4.63,1.900,10.274,nan,nan,nan,-
2352,8013439,6638,4.32,0.820,5.629,nan,nan,nan,N
2353,12505654,5068,4.61,2.000,5.187,nan,nan,nan,-
2357,7449554,5765,4.59,1.450,2.421,nan,nan,nan,-
2362,8495415,4897,4.54,2.600,11.085,nan,nan,nan,-
2363,7987866,5064,4.22,1.800,3.139,nan,nan,nan,-
2364,9532710,5173,3.99,3.630,5.243,nan,nan,nan,-
2365,11560897,5967,4.35,1.760,35.969,nan,nan,nan,-
2366,11342416,6113,4.32,1.310,25.369,nan,nan,nan,-
2368,10863608,5556,4.51,1.550,8.071,nan,nan,nan,-
2369,5602588,5843,4.57,1.770,6.315,nan,nan,nan,-
2371,11824786,5895,4.58,1.900,12.941,nan,nan,nan,-
2372,12254909,5987,4.44,1.210,5.349,nan,nan,nan,-
2373,10798331,5604,4.43,2.200,147.280,nan,nan,nan,-
2374,9364290,5448,4.39,1.350,5.262,nan,nan,nan,-
2379,9718379,5975,4.41,2.500,40.007,nan,nan,nan,-
2380,3002478,5699,4.56,4.000,6.357,nan,nan,nan,-
2383,9395024,5796,4.54,1.330,4.370,nan,nan,nan,-
2387,12254378,5877,4.53,1.620,2.032,nan,nan,nan,-
2389,8494617,6036,4.32,1.470,22.923,nan,nan,nan,-
2393,4665571,4730,4.62,1.430,4.603,nan,nan,nan,-
2402,8481129,4708,4.56,1.120,16.302,nan,nan,nan,-
2404,6364215,5572,4.52,1.520,2.101,nan,nan,nan,-
2406,5007345,6146,4.60,1.820,7.011,nan,nan,nan,-
2407,12120484,5953,4.54,1.520,17.292,nan,nan,nan,-
2408,6429812,5578,4.45,2.130,94.290,nan,nan,nan,-
2409,10024051,5062,4.62,1.630,0.577,nan,nan,nan,-
2410,8676038,5801,4.71,2.680,86.593,nan,nan,nan,-
2411,8073806,5670,4.44,2.700,11.967,nan,nan,nan,-
2414,8611832,5587,4.51,1.180,22.598,nan,nan,nan,-
2415,5621586,5874,4.56,1.820,5.254,nan,nan,nan,-
2416,9210387,5705,4.55,1.550,5.906,nan,nan,nan,-
2419,6343170,5917,4.37,3.300,9.957,nan,nan,nan,-
2420,7107802,5615,4.60,1.270,10.417,nan,nan,nan,-
2422,11360805,5295,4.42,1.700,26.784,nan,nan,nan,-
2423,9845898,6236,4.46,2.090,45.126,nan,nan,nan,-
2424,12453581,4899,4.64,2.600,11.940,nan,nan,nan,-
2426,8081899,5307,4.89,0.790,4.161,nan,nan,nan,-
2430,3533469,5287,4.40,1.500,10.215,nan,nan,nan,-
2433,11968463,6084,4.44,2.500,10.043,nan,nan,nan,-
2436,8570333,5237,4.58,2.300,84.573,nan,nan,nan,-
2437,5036705,6066,4.42,1.330,4.148,nan,nan,nan,-
2439,6867555,6096,4.52,1.790,5.191,nan,nan,nan,-
2440,5339567,5453,4.42,1.290,4.867,nan,nan,nan,-
2442,11080405,5029,4.56,1.890,25.194,nan,nan,nan,-
2443,9209624,6074,4.41,1.200,6.792,nan,nan,nan,-
2445,6516185,5484,4.49,2.900,47.364,nan,nan,nan,-
2449,12208631,5643,4.56,2.600,53.357,nan,nan,nan,-
2450,7289317,5564,4.48,1.600,16.832,nan,nan,nan,-
2451,6500206,5208,4.42,1.800,13.375,nan,nan,nan,-
2460,11236244,4413,4.56,1.120,11.323,nan,nan,nan,-
2461,9837685,5345,4.62,2.200,13.712,nan,nan,nan,-
2462,5042210,5760,4.16,1.430,12.147,nan,nan,nan,-
2463,12454461,5915,4.56,1.020,7.467,nan,nan,nan,-
2467,11818607,5679,4.60,1.260,5.057,nan,nan,nan,-
2468,8380709,5842,4.66,2.000,24.336,nan,nan,nan,-
2470,9108085,5504,4.64,0.820,2.175,nan,nan,nan,-
2471,5436013,5306,4.44,1.780,25.889,nan,nan,nan,-
2472,9395719,5856,4.62,1.900,2.608,nan,nan,nan,-
2477,6846911,5679,4.36,2.200,14.026,nan,nan,nan,-
2479,5963582,5289,3.96,1.990,25.540,nan,nan,nan,-
2481,4476423,4760,3.03,20.600,33.848,nan,nan,nan,G
2483,9851662,5292,4.41,1.400,15.054,nan,nan,nan,-
2484,10453588,5739,4.36,1.400,68.888,nan,nan,nan,-
2486,8074328,6178,4.36,2.710,4.268,nan,nan,nan,N
2487,7212184,5897,4.49,1.980,36.293,nan,nan,nan,-
2488,8559152,6198,4.31,1.370,12.413,nan,nan,nan,-
2489,2718778,5558,4.83,1.330,3.925,nan,nan,nan,-
2491,9229657,5542,4.90,1.440,2.668,nan,nan,nan,-
2492,11752632,5818,4.62,0.950,0.985,nan,nan,nan,-
2494,7047207,5670,4.46,1.570,19.119,nan,nan,nan,-
2498,5959719,5094,4.62,0.840,6.738,nan,nan,nan,-
2503,8631504,4802,4.04,3.020,14.820,nan,nan,nan,-
2506,6767840,5884,4.41,1.800,17.358,nan,nan,nan,-
2508,8836888,5317,4.67,1.710,7.104,nan,nan,nan,-
2509,9880190,5107,4.59,1.030,4.551,nan,nan,nan,-
2513,9653622,6128,4.43,12.600,19.005,nan,nan,nan,-
2516,7294743,5290,3.97,1.240,2.810,nan,nan,nan,-
2521,7183745,5085,4.72,1.350,4.866,nan,nan,nan,-
2523,7778767,5363,4.59,1.870,13.031,nan,nan,nan,-
2524,7515762,6104,4.43,1.890,40.989,nan,nan,nan,-
2527,7879433,4225,4.51,0.570,1.386,nan,nan,nan,-
2528,9205907,5725,4.62,5.400,12.023,nan,nan,nan,-
2530,9011825,5850,4.38,1.610,37.331,nan,nan,nan,-
2533,11074835,5013,3.61,3.120,6.033,nan,nan,nan,G
2534,1996180,5929,4.46,1.150,3.026,nan,nan,nan,-
2536,3728701,5736,4.35,2.700,51.130,nan,nan,nan,-
2538,1849702,4960,4.75,3.300,39.831,nan,nan,nan,-
2541,12306058,5061,3.74,2.160,7.417,nan,nan,nan,G
2547,4484336,5809,4.37,1.570,8.943,nan,nan,nan,-
2548,9580167,4696,4.64,0.930,0.827,nan,nan,nan,-
2550,11622985,5707,4.60,1.870,18.024,nan,nan,nan,-
2551,11361283,4803,4.62,1.700,16.480,nan,nan,nan,-
2556,5374403,5492,4.56,1.370,40.836,nan,nan,nan,-
2559,6605493,5849,4.49,1.000,9.310,nan,nan,nan,-
2560,4670217,4736,4.47,2.770,18.121,nan,nan,nan,-
2561,7259298,5824,4.58,1.080,3.239,nan,nan,nan,-
2563,5175024,6139,4.36,1.430,23.478,nan,nan,nan,-
2564,9026749,6010,4.47,1.490,66.560,nan,nan,nan,-
2569,8247770,5480,4.36,1.100,8.281,nan,nan,nan,-
2572,7501646,5462,4.77,2.040,6.377,nan,nan,nan,-
2577,12257999,6593,4.38,28.000,18.556,nan,nan,nan,-
2579,9896018,5938,4.40,1.400,2.730,nan,nan,nan,-
2582,11771430,5931,4.42,1.930,40.033,nan,nan,nan,-
2583,10387742,5525,4.49,0.750,3.033,nan,nan,nan,-
2585,7673841,6270,4.20,1.460,5.342,nan,nan,nan,-
2586,9827149,5599,4.55,1.500,2.132,nan,nan,nan,-
2587,5546691,5811,4.72,1.630,12.948,nan,nan,nan,-
2589,10468885,5013,4.62,1.210,0.664,nan,nan,nan,-
2592,6765135,5953,4.52,2.300,175.609,nan,nan,nan,-
2594,8004903,5755,4.36,2.400,11.255,nan,nan,nan,-
2595,8883329,6500,4.12,1.820,9.183,nan,nan,nan,-
2597,12120307,6192,4.44,1.370,5.614,nan,nan,nan,-
2598,7446631,5843,4.45,1.300,29.226,nan,nan,nan,-
2601,7531677,6039,4.28,0.990,2.622,nan,nan,nan,-
2602,10068659,5776,4.54,1.400,11.477,nan,nan,nan,-
2603,2443393,5994,4.39,1.320,73.698,nan,nan,nan,N
2604,9019191,4739,4.87,1.330,14.433,nan,nan,nan,-
2615,8025596,5730,4.64,1.650,4.695,nan,nan,nan,-
2617,4915638,5113,4.65,1.390,8.630,nan,nan,nan,-
2619,8081905,5574,4.58,1.800,3.276,nan,nan,nan,-
2620,11465950,5462,4.95,2.200,16.057,nan,nan,nan,-
2624,8429314,5779,4.60,2.800,115.688,nan,nan,nan,-
2626,11768142,3482,4.91,1.390,38.098,nan,nan,nan,-
2627,6124512,5274,4.32,1.050,8.385,nan,nan,nan,-
2628,10070468,5947,4.40,1.190,1.682,nan,nan,nan,-
2631,7584650,5864,4.30,1.600,44.999,nan,nan,nan,-
2634,1995519,5428,4.97,2.450,19.940,nan,nan,nan,-
2635,4914566,5974,4.22,1.440,22.242,nan,nan,nan,-
2637,9574179,5789,4.50,0.750,3.990,nan,nan,nan,-
2638,6211812,5276,4.48,1.500,2.524,nan,nan,nan,-
2639,11391755,5876,4.36,3.200,2.121,nan,nan,nan,-
2640,9088780,4860,3.35,9.360,33.181,nan,nan,nan,G
2641,8894646,5616,4.34,1.200,3.556,nan,nan,nan,-
2647,11962284,5141,4.49,1.400,8.839,nan,nan,nan,-
2649,6842682,5601,4.67,1.610,7.561,nan,nan,nan,-
2654,9664142,5584,4.64,1.760,13.563,nan,nan,nan,-
2655,10018233,5569,4.91,1.800,16.296,nan,nan,nan,-
2656,8636539,6166,4.55,1.230,6.774,nan,nan,nan,-
2657,9283156,5340,4.91,0.600,5.224,nan,nan,nan,-
2658,8547429,5805,4.64,1.140,11.660,nan,nan,nan,-
2659,8803882,5018,3.51,4.900,89.497,nan,nan,nan,G
2660,9893318,5984,4.41,3.000,18.017,nan,nan,nan,-
2664,5562090,5031,4.53,2.100,28.842,nan,nan,nan,-
2666,5342061,5483,4.55,2.600,64.046,nan,nan,nan,-
2671,2437505,3240,4.90,4.900,21.476,nan,nan,nan,N
2674,8022489,5687,4.26,1.140,2.536,nan,nan,nan,-
2677,9958387,6159,4.36,6.400,237.790,nan,nan,nan,-
2681,6878240,5144,4.88,1.710,22.252,nan,nan,nan,-
2682,2436378,5750,4.44,23.970,8.532,nan,nan,nan,N
2683,7899070,5428,5.00,4.600,126.444,nan,nan,nan,-
2689,10265602,5756,4.45,41.000,165.345,nan,nan,nan,-
2698,5128673,5585,4.69,2.600,87.976,nan,nan,nan,-
2704,9730163,3240,4.90,1.430,2.984,nan,nan,nan,N
2707,5480640,5326,4.62,1.260,14.425,nan,nan,nan,-
2712,11098013,6254,4.28,1.810,7.508,nan,nan,nan,-
2714,12206313,6116,4.18,1.940,14.384,nan,nan,nan,-
2716,9092504,5378,4.69,2.100,0.963,nan,nan,nan,-
2717,9467404,6169,4.24,1.890,0.930,nan,nan,nan,-
2720,8176564,5862,4.41,1.220,6.572,nan,nan,nan,-
2721,6587105,5491,4.60,2.200,33.879,nan,nan,nan,-
2723,3346154,5513,4.49,2.600,1.953,nan,nan,nan,-
2729,12008872,5862,4.34,2.100,14.890,nan,nan,nan,-
2730,8415200,5657,4.51,1.200,4.522,nan,nan,nan,-
2732,9886361,6073,4.50,1.170,7.031,nan,nan,nan,-
2739,4831728,5511,4.50,0.950,7.096,nan,nan,nan,-
2744,5881813,5403,4.84,2.600,109.647,nan,nan,nan,-
2745,12456601,5623,4.57,2.200,15.646,nan,nan,nan,-
2748,9962455,5504,4.61,1.200,5.777,nan,nan,nan,-
2750,3663173,6116,4.74,3.800,174.634,nan,nan,nan,-
2753,6265792,5743,4.37,1.150,0.935,nan,nan,nan,-
2754,10905911,5516,4.47,0.770,1.342,nan,nan,nan,N
2755,3545135,5693,4.46,1.080,8.483,nan,nan,nan,-
2756,6964929,5701,4.67,1.420,0.665,nan,nan,nan,-
2759,11076400,4813,4.39,1.500,1.078,nan,nan,nan,-
2770,10917043,4352,4.64,2.180,205.383,nan,nan,nan,-
2775,6346809,5445,4.44,2.500,17.577,nan,nan,nan,-
2779,11874577,5931,4.67,2.300,34.459,nan,nan,nan,-
2780,12164564,5995,4.59,2.340,3.352,nan,nan,nan,-
2785,10001368,5986,4.38,1.870,4.768,nan,nan,nan,-
2786,9466429,6535,4.23,2.500,44.617,nan,nan,nan,-
2790,5652893,4945,4.62,1.000,14.009,nan,nan,nan,-
2791,11662184,5768,4.91,1.770,27.571,nan,nan,nan,-
2792,11127479,5740,4.44,0.610,2.128,nan,nan,nan,-
2795,5041569,6026,4.49,2.400,2.535,nan,nan,nan,-
2797,10604521,5876,4.61,1.910,0.868,nan,nan,nan,-
2801,5905822,5830,3.89,1.670,6.992,nan,nan,nan,-
2802,5775129,6084,4.42,2.100,3.848,nan,nan,nan,-
2805,11135308,6080,4.33,1.420,1.878,nan,nan,nan,-
2807,2985587,6023,4.28,2.100,3.376,nan,nan,nan,-
2812,2442448,5931,4.42,2.200,76.614,nan,nan,nan,-
2813,11197853,4981,4.24,1.300,0.698,nan,nan,nan,-
2817,7605093,5034,4.72,1.670,0.634,nan,nan,nan,-
2820,11963206,5619,4.75,1.520,3.009,nan,nan,nan,-
2822,8263545,5673,4.68,1.900,4.446,nan,nan,nan,-
2829,6197215,5925,4.27,2.200,10.613,nan,nan,nan,-
2830,9244508,6024,4.68,1.830,40.530,nan,nan,nan,-
2833,9109857,5792,3.98,2.600,1.792,nan,nan,nan,-
2834,5609593,4683,4.53,2.260,136.209,nan,nan,nan,-
2837,11565924,6795,4.26,1.900,13.322,nan,nan,nan,-
2838,6607357,5592,4.51,0.610,4.775,nan,nan,nan,-
2840,6467363,5468,4.47,1.220,3.679,nan,nan,nan,-
2842,8733898,3485,4.79,28.000,1.565,nan,nan,nan,-
2852,6294819,5718,4.54,2.310,0.676,nan,nan,nan,-
2853,12602314,5010,4.52,1.610,1.407,nan,nan,nan,-
2855,4547603,5264,4.60,1.110,1.401,nan,nan,nan,-
2856,5688910,5786,4.38,2.900,25.874,nan,nan,nan,-
2857,6345732,6020,4.31,1.110,7.441,nan,nan,nan,-
2859,10397751,5204,4.48,0.720,2.005,nan,nan,nan,-
2865,8681833,5680,4.58,1.770,1.312,nan,nan,nan,-
2866,4138951,6156,4.60,1.100,1.291,nan,nan,nan,-
2867,9899181,4636,4.53,0.360,18.941,nan,nan,nan,N
2869,7767162,6017,4.29,1.530,3.300,nan,nan,nan,-
2871,10793172,5503,4.57,0.860,5.364,nan,nan,nan,-
2878,5106313,4832,4.77,1.050,3.895,nan,nan,nan,-
2886,6129524,5068,4.61,2.000,0.882,nan,nan,nan,-
2890,7463685,5707,4.55,1.510,8.990,nan,nan,nan,-
2894,6937402,5470,4.53,1.600,10.311,nan,nan,nan,-
2899,4939533,5407,4.96,1.880,5.772,nan,nan,nan,-
2904,3969687,5842,4.52,1.090,16.358,nan,nan,nan,-
2906,6716545,6044,4.26,1.660,13.912,nan,nan,nan,-
2913,9693006,5532,4.58,0.960,2.889,nan,nan,nan,-
2915,5613821,5679,4.47,1.100,5.061,nan,nan,nan,N
2919,10332213,5394,4.67,1.400,2.523,nan,nan,nan,-
2920,7090524,5531,4.50,1.560,6.740,nan,nan,nan,-
2921,6842807,5118,4.55,1.800,16.615,nan,nan,nan,-
2923,9815053,5104,4.59,1.700,5.839,nan,nan,nan,-
2927,5787131,5968,4.69,1.700,24.437,nan,nan,nan,-
2933,12416987,4365,4.48,24.000,119.083,nan,nan,nan,-
2935,8259713,6210,4.40,2.080,27.880,nan,nan,nan,-
2936,10880507,5454,4.85,1.120,6.480,nan,nan,nan,-
2942,4385148,5514,4.76,1.490,13.843,nan,nan,nan,-
2943,9838468,5668,4.74,1.320,54.409,nan,nan,nan,-
2945,8617363,5550,5.00,2.610,19.948,nan,nan,nan,-
2946,9642292,5665,4.59,2.100,15.141,nan,nan,nan,-
2948,6356692,5420,4.03,1.520,11.392,nan,nan,nan,-
2949,6026737,5923,4.01,1.900,10.174,nan,nan,nan,-
2956,8801316,6493,4.18,0.990,3.938,nan,nan,nan,-
2959,7466270,4319,4.53,1.700,16.156,nan,nan,nan,-
2962,4935172,5963,4.57,1.500,2.173,nan,nan,nan,-
2963,8760040,6028,4.49,1.090,7.351,nan,nan,nan,-
2964,10098844,5639,4.46,1.570,47.450,nan,nan,nan,-
2967,5980783,5427,4.55,2.180,37.303,nan,nan,nan,-
2968,8873090,6276,4.34,0.840,10.165,nan,nan,nan,N
2970,5450893,6203,4.27,1.010,4.820,nan,nan,nan,-
2972,8949925,5679,4.47,1.850,13.251,nan,nan,nan,-
2975,6948480,5751,4.52,2.900,175.330,nan,nan,nan,-
2977,11090556,5999,4.47,0.980,2.788,nan,nan,nan,-
2980,9468551,5863,4.50,2.080,1.639,nan,nan,nan,-
2984,7918652,5809,4.25,1.350,11.455,nan,nan,nan,-
2990,5520547,5816,4.83,1.450,11.201,nan,nan,nan,-
2991,4848424,5555,4.97,0.900,1.502,nan,nan,nan,-
2994,11244137,5255,4.65,1.170,2.034,nan,nan,nan,-
2995,3848275,6189,4.59,2.400,5.195,nan,nan,nan,-
3004,6103377,5817,4.38,2.600,20.070,nan,nan,nan,-
3007,10190075,5659,4.58,1.600,11.192,nan,nan,nan,-
3008,9070666,6052,4.29,0.900,2.998,nan,nan,nan,-
3014,7347246,5924,4.58,2.800,86.113,nan,nan,nan,-
3015,11403530,5797,4.46,0.880,3.615,nan,nan,nan,-
3017,12072872,5662,4.39,1.560,2.463,nan,nan,nan,-
3019,8709688,5420,4.28,2.000,4.179,nan,nan,nan,-
3022,11618601,5534,4.57,1.310,2.763,nan,nan,nan,-
3031,6949898,5439,4.67,1.360,7.648,nan,nan,nan,-
3037,6593150,5371,4.62,1.660,5.466,nan,nan,nan,-
3038,8051946,5491,4.26,1.080,1.495,nan,nan,nan,-
3039,5445681,5648,4.42,1.370,20.348,nan,nan,nan,-
3040,6357290,5751,4.90,1.350,4.810,nan,nan,nan,-
3041,4072955,5948,4.38,1.700,5.083,nan,nan,nan,-
3042,8695311,5976,4.75,1.800,31.026,nan,nan,nan,-
3043,9834731,5702,4.90,1.100,3.089,nan,nan,nan,-
3045,5092266,5878,4.63,2.200,44.869,nan,nan,nan,-
3048,9714550,5415,4.99,1.250,4.733,nan,nan,nan,-
3050,5475042,5329,4.80,1.140,1.243,nan,nan,nan,-
3051,9959492,5877,4.61,1.730,11.682,nan,nan,nan,-
3053,2716801,5670,4.64,2.530,42.520,nan,nan,nan,-
3056,7216284,5097,4.63,1.420,6.699,nan,nan,nan,-
3057,3234843,5578,4.61,2.000,10.614,nan,nan,nan,-
3063,10924562,6378,4.69,1.470,18.600,nan,nan,nan,-
3066,4067925,5008,4.62,2.100,24.221,nan,nan,nan,-
3068,3230805,4739,4.86,1.060,3.917,nan,nan,nan,-
3069,4676964,5514,4.36,1.800,43.103,nan,nan,nan,-
3072,3219643,4967,4.51,2.100,24.333,nan,nan,nan,-
3073,8546542,5283,4.60,1.400,7.410,nan,nan,nan,-
3075,3328080,5183,4.48,0.860,4.766,nan,nan,nan,N
3078,8430964,5873,4.49,1.290,2.986,nan,nan,nan,-
3086,10749059,5278,4.53,3.000,174.738,nan,nan,nan,-
3088,9020114,5736,4.50,1.590,3.484,nan,nan,nan,-
3089,7668416,5073,4.49,1.690,0.859,nan,nan,nan,-
3091,12406807,6133,4.50,2.030,17.069,nan,nan,nan,-
3097,7582689,6022,4.02,1.060,6.803,nan,nan,nan,-
3101,11508644,5887,4.52,1.800,14.257,nan,nan,nan,-
3105,12168993,4983,4.59,1.090,4.213,nan,nan,nan,-
3106,8895758,5617,4.47,1.520,0.969,nan,nan,nan,-
3108,3756264,5644,4.91,2.200,7.363,nan,nan,nan,-
3110,11285870,5964,4.45,1.460,4.485,nan,nan,nan,-
3111,8581240,5800,3.92,1.240,4.329,nan,nan,nan,-
3113,7676423,4647,4.44,1.660,2.461,nan,nan,nan,-
3115,11714231,5782,4.43,1.600,5.866,nan,nan,nan,-
3116,11720424,6102,4.56,2.400,23.909,nan,nan,nan,-
3119,5551672,3382,4.98,3.700,2.184,nan,nan,nan,-
3120,11499192,5941,4.51,1.660,4.136,nan,nan,nan,-
3122,12416661,6091,4.14,1.410,8.053,nan,nan,nan,-
3123,8197793,5950,4.64,2.100,15.231,nan,nan,nan,-
3125,8751796,6431,4.34,1.400,4.454,nan,nan,nan,-
3127,9907129,5939,4.38,1.660,9.704,nan,nan,nan,-
3128,7609674,5848,4.45,1.040,21.235,nan,nan,nan,N
3131,11455181,5589,4.59,1.400,10.930,nan,nan,nan,-
3136,6945786,4805,4.55,1.270,2.392,nan,nan,nan,-
3140,5978170,4065,4.56,1.030,5.689,nan,nan,nan,-
3141,5440317,5348,4.53,1.100,2.319,nan,nan,nan,-
3142,3752110,6279,4.66,2.300,27.944,nan,nan,nan,-
3145,1717722,4638,4.72,0.870,0.977,nan,nan,nan,-
3146,10908248,5664,4.35,1.410,39.858,nan,nan,nan,-
3147,7534267,5539,4.69,1.170,39.441,nan,nan,nan,-

